Seeking Fixed Points in Multiple Coupling Scalar Theories in the $\varepsilon$ Expansion

Fixed points for scalar theories in $4-\varepsilon$, $6-\varepsilon$ and $3-\varepsilon$ dimensions are discussed. It is shown how a large range of known fixed points for the four dimensional case can be obtained by using a general framework with two couplings. The original maximal symmetry, $O(N)$, is broken to various subgroups, both discrete and continuous. A similar discussion is applied to the six dimensional case. Perturbative applications of the $a$-theorem are used to help classify potential fixed points. At lowest order in the $\varepsilon$-expansion it is shown that at fixed points there is a lower bound for $a$ which is saturated at bifurcation points.

==> anc/Results for the theory of Appendix B/AppB.m <==
\
   gamma2 =\
      1/2*h^2*delt + lambda*h*delt + 1/2*lambda^2*delt + 2*g*h*tens + 2*g*\
      lambda*tens + 2*g^2*delt + 1/4*NN*h^2*delt + 1/4*NN*lambda^2*delt + 1/2*\
      NN*g*h*tens + 1/2*NN*g*lambda*tens + 1/2*NN*g^2*delt + 1/2*b*b*b*h^2*\
      tens + 1/2*b*b*h^2*delt + 2*b*b*g*h*tens + b*h^2*tens + b*lambda*h*tens\
       + 2*b*g*h*delt + 2*b*g^2*tens + 1/4*b*NN*h^2*tens + 1/4*b*NN*g^2*tens;\
\
   gamma3 =\
       - h^3*delt - 3*lambda*h^2*delt - 3*lambda^2*h*delt - lambda^3*delt - 6*\
      g*h^2*tens - 12*g*lambda*h*tens - 6*g*lambda^2*tens - 12*g^2*h*delt - 12\
      *g^2*lambda*delt - 8*g^3*tens - 3/8*NN*h^3*delt - 9/8*NN*lambda*h^2*delt\
       - 3/8*NN*lambda^2*h*delt - 5/8*NN*lambda^3*delt - 2*NN*g*h^2*tens - 7/2\
      *NN*g*lambda*h*tens - 2*NN*g*lambda^2*tens - 15/4*NN*g^2*h*delt - 15/4*\
      NN*g^2*lambda*delt - 5/2*NN*g^3*tens - 1/16*NN^2*h^3*delt - 1/16*NN^2*\
      lambda^3*delt - 1/8*NN^2*g*h^2*tens - 1/8*NN^2*g*lambda*h*tens - 1/8*\
      NN^2*g*lambda^2*tens - 3/16*NN^2*g^2*h*delt - 3/16*NN^2*g^2*lambda*delt\
       - 1/8*NN^2*g^3*tens - b*b*b*b*b*h^3*tens - b*b*b*b*h^3*delt - 6*b*b*b*b\
      *g*h^2*tens - 4*b*b*b*h^3*tens - 3*b*b*b*lambda*h^2*tens - 6*b*b*b*g*h^2\
      *delt - 12*b*b*b*g^2*h*tens - 5/8*b*b*b*NN*h^3*tens - 1/4*b*b*b*NN*g^2*h\
      *tens - 3*b*b*h^3*delt - 3*b*b*lambda*h^2*delt - 18*b*b*g*h^2*tens - 12*\
      b*b*g*lambda*h*tens - 12*b*b*g^2*h*delt - 8*b*b*g^3*tens - 5/8*b*b*NN*\
      h^3*delt - 13/4*b*b*NN*g*h^2*tens - 1/2*b*b*NN*g*lambda*h*tens - 3/8*b*b\
      *NN*g^2*h*delt - 3/4*b*b*NN*g^3*tens - 3*b*h^3*tens - 6*b*lambda*h^2*\
      tens - 3*b*lambda^2*h*tens - 12*b*g*h^2*delt - 12*b*g*lambda*h*delt - 24\
      *b*g^2*h*tens - 12*b*g^2*lambda*tens - 8*b*g^3*delt - 7/8*b*NN*h^3*tens\
       - 11/8*b*NN*lambda*h^2*tens - 1/4*b*NN*lambda^2*h*tens - 3*b*NN*g*h^2*\
      delt - 3/4*b*NN*g*lambda*h*delt - 43/8*b*NN*g^2*h*tens - 17/8*b*NN*g^2*\
      lambda*tens - 5/4*b*NN*g^3*delt - 1/16*b*NN^2*h^3*tens - 1/8*b*NN^2*g^2*\
      h*tens - 1/16*b*NN^2*g^2*lambda*tens;\
\
   CT =\
      NN - 5/6*NN*h^2 + 16*NN*h^3*alpha - 5/3*NN*lambda*h + 48*NN*lambda*h^2*\
      alpha - 5/6*NN*lambda^2 + 48*NN*lambda^2*h*alpha + 16*NN*lambda^3*alpha\
       - 10/3*NN*g^2 + 192*NN*g^2*h*alpha + 192*NN*g^2*lambda*alpha - 5/12*\
      NN^2*h^2 + 6*NN^2*h^3*alpha + 18*NN^2*lambda*h^2*alpha - 5/12*NN^2*\
      lambda^2 + 6*NN^2*lambda^2*h*alpha + 10*NN^2*lambda^3*alpha - 5/6*NN^2*\
      g^2 + 60*NN^2*g^2*h*alpha + 60*NN^2*g^2*lambda*alpha + NN^3*h^3*alpha + \
      NN^3*lambda^3*alpha + 3*NN^3*g^2*h*alpha + 3*NN^3*g^2*lambda*alpha + 16*\
      b*b*b*b*NN*h^3*alpha + 96*b*b*b*NN*g*h^2*alpha - 5/6*b*b*NN*h^2 + 48*b*b\
      *NN*h^3*alpha + 48*b*b*NN*lambda*h^2*alpha + 192*b*b*NN*g^2*h*alpha + 10\
      *b*b*NN^2*h^3*alpha + 6*b*b*NN^2*g^2*h*alpha - 10/3*b*NN*g*h + 192*b*NN*\
      g*h^2*alpha + 192*b*NN*g*lambda*h*alpha + 128*b*NN*g^3*alpha + 48*b*NN^2\
      *g*h^2*alpha + 12*b*NN^2*g*lambda*h*alpha + 20*b*NN^2*g^3*alpha;\
\
   beta01 =\
      4*h^2*bh + 4*h^2*blambda + 12*lambda*h*bh + 4*lambda*h*blambda + 8*\
      lambda^2*blambda + 16*g*h*bg + 16*g*lambda*bg + 16*g^2*bh + 16*g^2*\
      blambda - eps*h*bh - eps*lambda*blambda - eps*g*bg + NN*h^2*bh + NN*\
      lambda^2*blambda + NN*g*h*bg + NN*g*lambda*bg + NN*g^2*bh + NN*g^2*\
      blambda + 8*b*b*h^2*bh + 2*b*b*g*h*bg + 6*b*h^2*bg + 2*b*lambda*h*bg + \
      28*b*g*h*bh + 4*b*g*h*blambda + 8*b*g^2*bg;\
\
   beta2 =\
       - 18*h^3*bh - 24*h^3*blambda - 68*lambda*h^2*bh - 58*lambda*h^2*blambda\
       - 82*lambda^2*h*bh - 44*lambda^2*h*blambda - 42*lambda^3*blambda - 126*\
      g*h^2*bg - 252*g*lambda*h*bg - 126*g*lambda^2*bg - 272*g^2*h*bh - 232*\
      g^2*h*blambda - 232*g^2*lambda*bh - 272*g^2*lambda*blambda - 168*g^3*bg\
       - NN*h^3*bh - 4*NN*h^3*blambda - 12*NN*lambda*h^2*bh - 5*NN*lambda*h^2*\
      blambda - 5*NN*lambda^2*h*bh - 9*NN*lambda^3*blambda - 16*NN*g*h^2*bg - \
      22*NN*g*lambda*h*bg - 16*NN*g*lambda^2*bg - 32*NN*g^2*h*bh - 22*NN*g^2*h\
      *blambda - 22*NN*g^2*lambda*bh - 32*NN*g^2*lambda*blambda - 18*NN*g^3*bg\
       - 42*b*b*b*b*h^3*bh - 5*b*b*b*b*g*h^2*bg - 37*b*b*b*h^3*bg - 5*b*b*b*\
      lambda*h^2*bg - 242*b*b*b*g*h^2*bh - 10*b*b*b*g*h^2*blambda - 32*b*b*b*\
      g^2*h*bg - 94*b*b*h^3*bh - 32*b*b*h^3*blambda - 116*b*b*lambda*h^2*bh - \
      10*b*b*lambda*h^2*blambda - 208*b*b*g*h^2*bg - 54*b*b*g*lambda*h*bg - \
      440*b*b*g^2*h*bh - 64*b*b*g^2*h*blambda - 52*b*b*g^3*bg - 9*b*b*NN*h^3*\
      bh - 5/2*b*b*NN*g*h^2*bg - 5*b*b*NN*g^2*h*bh - 1/2*b*b*NN*g^3*bg - 54*b*\
      h^3*bg - 92*b*lambda*h^2*bg - 22*b*lambda^2*h*bg - 340*b*g*h^2*bh - 164*\
      b*g*h^2*blambda - 396*b*g*lambda*h*bh - 108*b*g*lambda*h*blambda - 368*b\
      *g^2*h*bg - 136*b*g^2*lambda*bg - 232*b*g^3*bh - 104*b*g^3*blambda - 13/\
      2*b*NN*h^3*bg - 5/2*b*NN*lambda*h^2*bg - 39*b*NN*g*h^2*bh - 5*b*NN*g*h^2\
      *blambda - 10*b*NN*g*lambda*h*bh - 39/2*b*NN*g^2*h*bg - 15/2*b*NN*g^2*\
      lambda*bg - 13*b*NN*g^3*bh - 5*b*NN*g^3*blambda;\
\
   beta3 =\
      255*h^4*bh + 115*h^4*blambda + 755*lambda*h^3*bh + 725*lambda*h^3*\
      blambda + 1129*lambda^2*h^2*bh + 1091*lambda^2*h^2*blambda + 821*\
      lambda^3*h*bh + 659*lambda^3*h*blambda + 370*lambda^4*blambda + 1480*g*\
      h^3*bg + 4440*g*lambda*h^2*bg + 4440*g*lambda^2*h*bg + 1480*g*lambda^3*\
      bg + 5004*g^2*h^2*bh + 3876*g^2*h^2*blambda + 9084*g^2*lambda*h*bh + \
      8676*g^2*lambda*h*blambda + 3672*g^2*lambda^2*bh + 5208*g^2*lambda^2*\
      blambda + 5920*g^3*h*bg + 5920*g^3*lambda*bg + 2960*g^4*bh + 2960*g^4*\
      blambda + 96*zeta3*h^4*bh + 168*zeta3*h^4*blambda + 480*zeta3*lambda*h^3\
      *bh + 576*zeta3*lambda*h^3*blambda + 864*zeta3*lambda^2*h^2*bh + 720*\
      zeta3*lambda^2*h^2*blambda + 672*zeta3*lambda^3*h*bh + 384*zeta3*\
      lambda^3*h*blambda + 264*zeta3*lambda^4*blambda + 1056*zeta3*g*h^3*bg + \
      3168*zeta3*g*lambda*h^2*bg + 3168*zeta3*g*lambda^2*h*bg + 1056*zeta3*g*\
      lambda^3*bg + 2880*zeta3*g^2*h^2*bh + 3456*zeta3*g^2*h^2*blambda + 6912*\
      zeta3*g^2*lambda*h*bh + 5760*zeta3*g^2*lambda*h*blambda + 2880*zeta3*g^2\
      *lambda^2*bh + 3456*zeta3*g^2*lambda^2*blambda + 4224*zeta3*g^3*h*bg + \
      4224*zeta3*g^3*lambda*bg + 2112*zeta3*g^4*bh + 2112*zeta3*g^4*blambda + \
      131/4*NN*h^4*bh - 1/2*NN*h^4*blambda + 335/2*NN*lambda*h^3*bh + 130*NN*\
      lambda*h^3*blambda + 675/4*NN*lambda^2*h^2*bh + 707/4*NN*lambda^2*h^2*\
      blambda + 92*NN*lambda^3*h*bh + 79/2*NN*lambda^3*h*blambda + 461/4*NN*\
      lambda^4*blambda + 937/4*NN*g*h^3*bg + 2955/4*NN*g*lambda*h^2*bg + 2343/\
      4*NN*g*lambda^2*h*bg + 1141/4*NN*g*lambda^3*bg + 3683/4*NN*g^2*h^2*bh + \
      2147/4*NN*g^2*h^2*blambda + 2695/2*NN*g^2*lambda*h*bh + 2539/2*NN*g^2*\
      lambda*h*blambda + 1991/4*NN*g^2*lambda^2*bh + 3839/4*NN*g^2*lambda^2*\
      blambda + 922*NN*g^3*h*bg + 922*NN*g^3*lambda*bg + 461*NN*g^4*bh + 461*\
      NN*g^4*blambda + 12*NN*zeta3*h^4*blambda + 48*NN*zeta3*lambda*h^3*bh + \
      96*NN*zeta3*lambda*h^3*blambda + 144*NN*zeta3*lambda^2*h^2*bh + 72*NN*\
      zeta3*lambda^2*h^2*blambda + 48*NN*zeta3*lambda^3*h*bh + 60*NN*zeta3*\
      lambda^4*blambda + 96*NN*zeta3*g*h^3*bg + 432*NN*zeta3*g*lambda*h^2*bg\
       + 288*NN*zeta3*g*lambda^2*h*bg + 144*NN*zeta3*g*lambda^3*bg + 288*NN*\
      zeta3*g^2*h^2*bh + 432*NN*zeta3*g^2*h^2*blambda + 864*NN*zeta3*g^2*\
      lambda*h*bh + 576*NN*zeta3*g^2*lambda*h*blambda + 288*NN*zeta3*g^2*\
      lambda^2*bh + 432*NN*zeta3*g^2*lambda^2*blambda + 480*NN*zeta3*g^3*h*bg\
       + 480*NN*zeta3*g^3*lambda*bg + 240*NN*zeta3*g^4*bh + 240*NN*zeta3*g^4*\
      blambda - 15/8*NN^2*h^4*bh - 3*NN^2*h^4*blambda + 8*NN^2*lambda*h^3*bh\
       + 27/4*NN^2*lambda*h^3*blambda + 43/8*NN^2*lambda^2*h^2*bh + 3/8*NN^2*\
      lambda^2*h^2*blambda - 13/4*NN^2*lambda^3*h*bh + 33/8*NN^2*lambda^4*\
      blambda + 23/8*NN^2*g*h^3*bg + 117/8*NN^2*g*lambda*h^2*bg + 93/8*NN^2*g*\
      lambda^2*h*bg + 31/8*NN^2*g*lambda^3*bg + 211/8*NN^2*g^2*h^2*bh + 7/8*\
      NN^2*g^2*h^2*blambda + 77/4*NN^2*g^2*lambda*h*bh + 101/4*NN^2*g^2*lambda\
      *h*blambda + 31/8*NN^2*g^2*lambda^2*bh + 187/8*NN^2*g^2*lambda^2*blambda\
       + 33/2*NN^2*g^3*h*bg + 33/2*NN^2*g^3*lambda*bg + 33/4*NN^2*g^4*bh + 33/\
      4*NN^2*g^4*blambda + 370*b*b*b*b*b*b*h^4*bh + 111/2*b*b*b*b*b*b*g*h^3*bg\
       + 264*b*b*b*b*b*b*zeta3*h^4*bh + 629/2*b*b*b*b*b*h^4*bg + 111/2*b*b*b*b\
      *b*lambda*h^3*bg + 2849*b*b*b*b*b*g*h^3*bh + 111*b*b*b*b*b*g*h^3*blambda\
       + 737/2*b*b*b*b*b*g^2*h^2*bg + 264*b*b*b*b*b*zeta3*h^4*bg + 2112*b*b*b*\
      b*b*zeta3*g*h^3*bh + 72*b*b*b*b*b*zeta3*g^2*h^2*bg + 1591*b*b*b*b*h^4*bh\
       + 259*b*b*b*b*h^4*blambda + 1369*b*b*b*b*lambda*h^3*bh + 111*b*b*b*b*\
      lambda*h^3*blambda + 2667*b*b*b*b*g*h^3*bg + 1141/2*b*b*b*b*g*lambda*h^2\
      *bg + 8143*b*b*b*b*g^2*h^2*bh + 737*b*b*b*b*g^2*h^2*blambda + 880*b*b*b*\
      b*g^3*h*bg + 1056*b*b*b*b*zeta3*h^4*bh + 264*b*b*b*b*zeta3*h^4*blambda\
       + 1056*b*b*b*b*zeta3*lambda*h^3*bh + 1968*b*b*b*b*zeta3*g*h^3*bg + 144*\
      b*b*b*b*zeta3*g*lambda*h^2*bg + 6192*b*b*b*b*zeta3*g^2*h^2*bh + 144*b*b*\
      b*b*zeta3*g^2*h^2*blambda + 336*b*b*b*b*zeta3*g^3*h*bg + 461/4*b*b*b*b*\
      NN*h^4*bh + 141/4*b*b*b*b*NN*g*h^3*bg + 30*b*b*b*b*NN*g^2*h^2*bh + 3/4*b\
      *b*b*b*NN*g^2*h^2*blambda + 17/4*b*b*b*b*NN*g^3*h*bg + 60*b*b*b*b*NN*\
      zeta3*h^4*bh + 2069/2*b*b*b*h^4*bg + 2707/2*b*b*b*lambda*h^3*bg + 202*b*\
      b*b*lambda^2*h^2*bg + 9466*b*b*b*g*h^3*bh + 2374*b*b*b*g*h^3*blambda + \
      7739*b*b*b*g*lambda*h^2*bh + 1141*b*b*b*g*lambda*h^2*blambda + 8047*b*b*\
      b*g^2*h^2*bg + 1923*b*b*b*g^2*lambda*h*bg + 10080*b*b*b*g^3*h*bh + 1760*\
      b*b*b*g^3*h*blambda + 754*b*b*b*g^4*bg + 864*b*b*b*zeta3*h^4*bg + 912*b*\
      b*b*zeta3*lambda*h^3*bg + 72*b*b*b*zeta3*lambda^2*h^2*bg + 6624*b*b*b*\
      zeta3*g*h^3*bh + 1824*b*b*b*zeta3*g*h^3*blambda + 6048*b*b*b*zeta3*g*\
      lambda*h^2*bh + 288*b*b*b*zeta3*g*lambda*h^2*blambda + 5616*b*b*b*zeta3*\
      g^2*h^2*bg + 864*b*b*b*zeta3*g^2*lambda*h*bg + 7776*b*b*b*zeta3*g^3*h*bh\
       + 672*b*b*b*zeta3*g^3*h*blambda + 408*b*b*b*zeta3*g^4*bg + 80*b*b*b*NN*\
      h^4*bg + 141/4*b*b*b*NN*lambda*h^3*bg + 1583/2*b*b*b*NN*g*h^3*bh + 69*b*\
      b*b*NN*g*h^3*blambda + 60*b*b*b*NN*g*lambda*h^2*bh + 3/2*b*b*b*NN*g*\
      lambda*h^2*blambda + 991/4*b*b*b*NN*g^2*h^2*bg + 91/4*b*b*b*NN*g^2*\
      lambda*h*bg + 357/2*b*b*b*NN*g^3*h*bh + 55/2*b*b*b*NN*g^3*h*blambda + 79/\
      4*b*b*b*NN*g^4*bg + 60*b*b*b*NN*zeta3*h^4*bg + 480*b*b*b*NN*zeta3*g*h^3*\
      bh + 36*b*b*b*NN*zeta3*g^2*h^2*bg + 48*b*b*b*NN*zeta3*g^3*h*bh + 1631*b*\
      b*h^4*bh + 589*b*b*h^4*blambda + 3213*b*b*lambda*h^3*bh + 1227*b*b*\
      lambda*h^3*blambda + 1816*b*b*lambda^2*h^2*bh + 404*b*b*lambda^2*h^2*\
      blambda + 12001/2*b*b*g*h^3*bg + 7649*b*b*g*lambda*h^2*bg + 2745/2*b*b*g\
      *lambda^2*h*bg + 19426*b*b*g^2*h^2*bh + 7214*b*b*g^2*h^2*blambda + 13914\
      *b*b*g^2*lambda*h*bh + 3846*b*b*g^2*lambda*h*blambda + 10258*b*b*g^3*h*\
      bg + 2248*b*b*g^3*lambda*bg + 4412*b*b*g^4*bh + 1508*b*b*g^4*blambda + \
      912*b*b*zeta3*h^4*bh + 672*b*b*zeta3*h^4*blambda + 2400*b*b*zeta3*lambda\
      *h^3*bh + 768*b*b*zeta3*lambda*h^3*blambda + 1440*b*b*zeta3*lambda^2*h^2\
      *bh + 144*b*b*zeta3*lambda^2*h^2*blambda + 4656*b*b*zeta3*g*h^3*bg + \
      5184*b*b*zeta3*g*lambda*h^2*bg + 720*b*b*zeta3*g*lambda^2*h*bg + 14112*b\
      *b*zeta3*g^2*h^2*bh + 4896*b*b*zeta3*g^2*h^2*blambda + 10944*b*b*zeta3*\
      g^2*lambda*h*bh + 1728*b*b*zeta3*g^2*lambda*h*blambda + 7104*b*b*zeta3*\
      g^3*h*bg + 1344*b*b*zeta3*g^3*lambda*bg + 3408*b*b*zeta3*g^4*bh + 816*b*\
      b*zeta3*g^4*blambda + 863/4*b*b*NN*h^4*bh + 91/2*b*b*NN*h^4*blambda + \
      661/2*b*b*NN*lambda*h^3*bh + 69*b*b*NN*lambda*h^3*blambda + 30*b*b*NN*\
      lambda^2*h^2*bh + 3/4*b*b*NN*lambda^2*h^2*blambda + 590*b*b*NN*g*h^3*bg\
       + 1479/4*b*b*NN*g*lambda*h^2*bg + 131/4*b*b*NN*g*lambda^2*h*bg + 7435/4\
      *b*b*NN*g^2*h^2*bh + 1649/4*b*b*NN*g^2*h^2*blambda + 449*b*b*NN*g^2*\
      lambda*h*bh + 189/2*b*b*NN*g^2*lambda*h*blambda + 1203/2*b*b*NN*g^3*h*bg\
       + 259/2*b*b*NN*g^3*lambda*bg + 445/2*b*b*NN*g^4*bh + 165/2*b*b*NN*g^4*\
      blambda + 60*b*b*NN*zeta3*h^4*bh + 60*b*b*NN*zeta3*h^4*blambda + 240*b*b\
      *NN*zeta3*lambda*h^3*bh + 408*b*b*NN*zeta3*g*h^3*bg + 72*b*b*NN*zeta3*g*\
      lambda*h^2*bg + 1224*b*b*NN*zeta3*g^2*h^2*bh + 72*b*b*NN*zeta3*g^2*h^2*\
      blambda + 144*b*b*NN*zeta3*g^2*lambda*h*bh + 216*b*b*NN*zeta3*g^3*h*bg\
       + 24*b*b*NN*zeta3*g^3*lambda*bg + 108*b*b*NN*zeta3*g^4*bh + 12*b*b*NN*\
      zeta3*g^4*blambda + 33/8*b*b*NN^2*h^4*bh + 15/4*b*b*NN^2*g*h^3*bg - 9/8*\
      b*b*NN^2*g^2*h^2*bh + 3/8*b*b*NN^2*g^2*h^2*blambda - 13/4*b*b*NN^2*g^2*\
      lambda*h*bh + 17/8*b*b*NN^2*g^3*h*bg - 5/8*b*b*NN^2*g^3*lambda*bg - b*b*\
      NN^2*g^4*bh - 5/8*b*b*NN^2*g^4*blambda + 1225/2*b*h^4*bg + 3685/2*b*\
      lambda*h^3*bg + 3311/2*b*lambda^2*h^2*bg + 659/2*b*lambda^3*h*bg + 5759*\
      b*g*h^3*bh + 3121*b*g*h^3*blambda + 11342*b*g*lambda*h^2*bh + 6418*b*g*\
      lambda*h^2*blambda + 6135*b*g*lambda^2*h*bh + 2745*b*g*lambda^2*h*\
      blambda + 10818*b*g^2*h^2*bg + 13218*b*g^2*lambda*h*bg + 2604*b*g^2*\
      lambda^2*bg + 15004*b*g^3*h*bh + 8676*b*g^3*h*blambda + 7344*b*g^3*\
      lambda*bh + 4496*b*g^3*lambda*blambda + 4440*b*g^4*bg + 480*b*zeta3*h^4*\
      bg + 1344*b*zeta3*lambda*h^3*bg + 1152*b*zeta3*lambda^2*h^2*bg + 192*b*\
      zeta3*lambda^3*h*bg + 3360*b*zeta3*g*h^3*bh + 2976*b*zeta3*g*h^3*blambda\
       + 8640*b*zeta3*g*lambda*h^2*bh + 4032*b*zeta3*g*lambda*h^2*blambda + \
      4896*b*zeta3*g*lambda^2*h*bh + 1440*b*zeta3*g*lambda^2*h*blambda + 8064*\
      b*zeta3*g^2*h^2*bg + 9216*b*zeta3*g^2*lambda*h*bg + 1728*b*zeta3*g^2*\
      lambda^2*bg + 11136*b*zeta3*g^3*h*bh + 5760*b*zeta3*g^3*h*blambda + 5760\
      *b*zeta3*g^3*lambda*bh + 2688*b*zeta3*g^3*lambda*blambda + 3168*b*zeta3*\
      g^4*bg + 80*b*NN*h^4*bg + 979/4*b*NN*lambda*h^3*bg + 122*b*NN*lambda^2*\
      h^2*bg + 57/4*b*NN*lambda^3*h*bg + 1853/2*b*NN*g*h^3*bh + 735/2*b*NN*g*\
      h^3*blambda + 1336*b*NN*g*lambda*h^2*bh + 589*b*NN*g*lambda*h^2*blambda\
       + 725/2*b*NN*g*lambda^2*h*bh + 213/2*b*NN*g*lambda^2*h*blambda + 5337/4\
      *b*NN*g^2*h^2*bg + 1152*b*NN*g^2*lambda*h*bg + 1119/4*b*NN*g^2*lambda^2*\
      bg + 1738*b*NN*g^3*h*bh + 879*b*NN*g^3*h*blambda + 605*b*NN*g^3*lambda*\
      bh + 466*b*NN*g^3*lambda*blambda + 461*b*NN*g^4*bg + 36*b*NN*zeta3*h^4*\
      bg + 168*b*NN*zeta3*lambda*h^3*bg + 36*b*NN*zeta3*lambda^2*h^2*bg + 288*\
      b*NN*zeta3*g*h^3*bh + 336*b*NN*zeta3*g*h^3*blambda + 1008*b*NN*zeta3*g*\
      lambda*h^2*bh + 144*b*NN*zeta3*g*lambda*h^2*blambda + 144*b*NN*zeta3*g*\
      lambda^2*h*bh + 828*b*NN*zeta3*g^2*h^2*bg + 504*b*NN*zeta3*g^2*lambda*h*\
      bg + 108*b*NN*zeta3*g^2*lambda^2*bg + 1104*b*NN*zeta3*g^3*h*bh + 336*b*\
      NN*zeta3*g^3*h*blambda + 336*b*NN*zeta3*g^3*lambda*bh + 144*b*NN*zeta3*\
      g^3*lambda*blambda + 240*b*NN*zeta3*g^4*bg + 3/8*b*NN^2*h^4*bg + 15/4*b*\
      NN^2*lambda*h^3*bg + 111/4*b*NN^2*g*h^3*bh + 27/4*b*NN^2*g*h^3*blambda\
       + 17/4*b*NN^2*g*lambda*h^2*bh + 3/4*b*NN^2*g*lambda*h^2*blambda - 13/2*\
      b*NN^2*g*lambda^2*h*bh + 125/8*b*NN^2*g^2*h^2*bg + 10*b*NN^2*g^2*lambda*\
      h*bg - 7/8*b*NN^2*g^2*lambda^2*bg + 47/4*b*NN^2*g^3*h*bh + 65/4*b*NN^2*\
      g^3*h*blambda - 5/4*b*NN^2*g^3*lambda*bh + 25/4*b*NN^2*g^3*lambda*\
      blambda + 33/8*b*NN^2*g^4*bg;


==> anc/Results for the theory of Appendix B/Results_for_the_theory_of_Appendix_B.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     47976,       1288]
NotebookOptionsPosition[     45507,       1197]
NotebookOutlinePosition[     45859,       1213]
CellTagsIndexPosition[     45816,       1210]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Importing from FORM", "Section",
 CellChangeTimes->{{3.6794147719714003`*^9, 3.67941477498482*^9}, {
  3.679656550504833*^9, 3.6796565553915033`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Import", "[", "\"\<appB.m\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.679414554764675*^9, 3.679414555834011*^9}, {
  3.679414586539003*^9, 3.679414648693262*^9}, {3.6838641487198143`*^9, 
  3.683864156124958*^9}, {3.710837102222986*^9, 3.710837105489615*^9}, {
  3.711364157895322*^9, 3.711364159125594*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eps", "=", "\[Epsilon]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zeta3", "=", "\[Zeta]3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lambda", "=", "\[Lambda]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NN", "=", "\[ScriptCapitalN]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.679414663869397*^9, 3.679414675939561*^9}, {
   3.6796549903736477`*^9, 3.6796550359114237`*^9}, {3.679656921713272*^9, 
   3.67965695308918*^9}, {3.679660776316544*^9, 3.6796607852770767`*^9}, {
   3.679661144882152*^9, 3.679661145154207*^9}, {3.679677079650426*^9, 
   3.679677116194469*^9}, 3.679677381555923*^9, {3.6836897548981857`*^9, 
   3.68368975906606*^9}, {3.705895961132202*^9, 3.705895967685492*^9}, {
   3.7058971141072617`*^9, 3.705897129135118*^9}, {3.7058972988923597`*^9, 
   3.7058973190631866`*^9}, {3.70589770597297*^9, 3.705897706659103*^9}, {
   3.707125147201874*^9, 3.707125152038505*^9}, {3.707126087278339*^9, 
   3.707126088503147*^9}, {3.7108371214766893`*^9, 3.7108371219826193`*^9}, {
   3.71083715973885*^9, 3.71083716012134*^9}, {3.710837547874585*^9, 
   3.710837548189806*^9}, {3.710837744058815*^9, 3.71083774533429*^9}, {
   3.7113635411466827`*^9, 3.711363582351388*^9}, {3.71136465572666*^9, 
   3.711364659310526*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Beta functions and anomalous dimensions", "Section",
 CellChangeTimes->{{3.7108387886148767`*^9, 3.710838792620336*^9}, {
  3.711011123984846*^9, 3.711011127808757*^9}, {3.7111821897440453`*^9, 
  3.711182189900532*^9}, {3.711214914370098*^9, 3.711214919000832*^9}}],

Cell[CellGroupData[{

Cell["One loop", "Subsection",
 CellChangeTimes->{{3.710952240453314*^9, 3.7109522414132757`*^9}}],

Cell["Here there is no one-loop anomalous dimension.", "Text",
 CellChangeTimes->{{3.711364626750525*^9, 3.711364637397414*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"beta\[Lambda]Order01", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"beta01", ",", "blambda"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.679414696658888*^9, 3.679414755803853*^9}, {
  3.683689713359426*^9, 3.683689746992426*^9}, {3.7058971405769453`*^9, 
  3.705897155033737*^9}, {3.707126093284786*^9, 3.707126098988303*^9}, {
  3.710837131456641*^9, 3.710837153190865*^9}, {3.710837956554635*^9, 
  3.710837974914851*^9}, {3.7113642323646393`*^9, 3.711364264517151*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"16", " ", 
   SuperscriptBox["g", "2"]}], "+", 
  RowBox[{"4", " ", "b", " ", "g", " ", "h"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["h", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["g", "2"], " ", "\[ScriptCapitalN]"}], "+", 
  RowBox[{"4", " ", "h", " ", "\[Lambda]"}], "-", 
  RowBox[{"\[Epsilon]", " ", "\[Lambda]"}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  RowBox[{"\[ScriptCapitalN]", " ", 
   SuperscriptBox["\[Lambda]", "2"]}]}]], "Output",
 CellChangeTimes->{{3.7108379578806057`*^9, 3.710837979984335*^9}, 
   3.7108382418062067`*^9, 3.710838288181766*^9, 3.710838435440411*^9, {
   3.710838863411828*^9, 3.71083887519073*^9}, 3.710839275746273*^9, {
   3.710842434848536*^9, 3.7108424550897703`*^9}, {3.71095226431579*^9, 
   3.710952287190359*^9}, 3.71101041356142*^9, 3.711011219090081*^9, 
   3.71101217637464*^9, 3.711012260074506*^9, 3.711012894528941*^9, 
   3.711094341015277*^9, {3.711094483878621*^9, 3.7110945125933847`*^9}, 
   3.711094575731676*^9, 3.711094667451303*^9, 3.7110947328086023`*^9, 
   3.711104558492443*^9, 3.7111047145537033`*^9, 3.7111821803609858`*^9, 
   3.7112126725239563`*^9, 3.711214352334613*^9, 3.711214930140625*^9, 
   3.711215430759907*^9, 3.7112733213829613`*^9, 3.711359613543603*^9, 
   3.7113605879514837`*^9, 3.711360733935217*^9, 3.7113608705086937`*^9, 
   3.711363598934764*^9, 3.7113641735608997`*^9, {3.7113642336011667`*^9, 
   3.711364265285215*^9}, 3.711364546054508*^9, 3.711364676732793*^9, 
   3.71136473222116*^9, 3.711962434285803*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"betagOrder01", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"beta01", ",", "bg"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.710837970999888*^9, {3.711364255229208*^9, 3.711364260469201*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"8", " ", "b", " ", 
   SuperscriptBox["g", "2"]}], "+", 
  RowBox[{"16", " ", "g", " ", "h"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["b", "2"], " ", "g", " ", "h"}], "+", 
  RowBox[{"6", " ", "b", " ", 
   SuperscriptBox["h", "2"]}], "+", 
  RowBox[{"g", " ", "h", " ", "\[ScriptCapitalN]"}], "-", 
  RowBox[{"g", " ", "\[Epsilon]"}], "+", 
  RowBox[{"16", " ", "g", " ", "\[Lambda]"}], "+", 
  RowBox[{"2", " ", "b", " ", "h", " ", "\[Lambda]"}], "+", 
  RowBox[{"g", " ", "\[ScriptCapitalN]", " ", "\[Lambda]"}]}]], "Output",
 CellChangeTimes->{{3.710837971234859*^9, 3.7108379806109877`*^9}, 
   3.710838241860791*^9, 3.7108382882485523`*^9, 3.710838435507016*^9, {
   3.7108388635064487`*^9, 3.7108388752455893`*^9}, 3.710839275816839*^9, {
   3.710842434934215*^9, 3.710842455228058*^9}, {3.710952264944621*^9, 
   3.710952287668532*^9}, 3.711010413608876*^9, 3.711011220193096*^9, 
   3.711012176441615*^9, 3.711012260185534*^9, 3.711012894611494*^9, 
   3.7110943410805273`*^9, {3.711094483985585*^9, 3.711094512686522*^9}, 
   3.711094575776361*^9, 3.71109466749432*^9, 3.7110947329039917`*^9, 
   3.711104558602634*^9, 3.7111047146805563`*^9, 3.711182180415628*^9, 
   3.7112126726424*^9, 3.7112143524599867`*^9, 3.711214930802949*^9, 
   3.711215430895116*^9, 3.7112733214500732`*^9, 3.711359613676565*^9, 
   3.7113605881138906`*^9, 3.7113607347972927`*^9, 3.711360871120894*^9, 
   3.711363600082801*^9, 3.7113641746421003`*^9, 3.711364266150614*^9, 
   3.711364546703374*^9, 3.711364676790057*^9, 3.711364732291792*^9, 
   3.711962434893567*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"betahOrder01", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"beta01", ",", "bh"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.710837977694083*^9, {3.711364268245865*^9, 3.7113642688055153`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"16", " ", 
   SuperscriptBox["g", "2"]}], "+", 
  RowBox[{"28", " ", "b", " ", "g", " ", "h"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["h", "2"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["h", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["g", "2"], " ", "\[ScriptCapitalN]"}], "+", 
  RowBox[{
   SuperscriptBox["h", "2"], " ", "\[ScriptCapitalN]"}], "-", 
  RowBox[{"h", " ", "\[Epsilon]"}], "+", 
  RowBox[{"12", " ", "h", " ", "\[Lambda]"}]}]], "Output",
 CellChangeTimes->{{3.710837977973781*^9, 3.710837981433263*^9}, 
   3.71083824193196*^9, 3.710838288316815*^9, 3.710838435574708*^9, {
   3.7108388635738287`*^9, 3.7108388753121567`*^9}, 3.7108392758709593`*^9, {
   3.710842434988244*^9, 3.710842455652338*^9}, {3.7109522655023212`*^9, 
   3.7109522881267157`*^9}, 3.7110104136587257`*^9, 3.711011220789818*^9, 
   3.711012176503635*^9, 3.7110122602474957`*^9, 3.711012894761302*^9, 
   3.7110943411223803`*^9, {3.71109448405728*^9, 3.711094512754242*^9}, 
   3.7110945758458548`*^9, 3.711094667557188*^9, 3.711094732987548*^9, 
   3.71110455864209*^9, 3.711104714737165*^9, 3.711182180484152*^9, 
   3.711212672708275*^9, 3.711214352524626*^9, 3.71121493153304*^9, 
   3.7112154309612513`*^9, 3.7112733215178833`*^9, 3.711359613743919*^9, 
   3.7113605881962843`*^9, 3.711360735524304*^9, 3.711360871992036*^9, 
   3.711363601355523*^9, 3.7113641758269444`*^9, 3.7113642694753523`*^9, 
   3.711364547429844*^9, 3.711364676838263*^9, 3.7113647323590593`*^9, 
   3.7119624355922623`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"\[Alpha]", "-", 
    RowBox[{"1", "/", "\[Alpha]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   SqrtBox[
    RowBox[{"n", "/", "m"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalN]", "=", 
   RowBox[{"m", "+", "n"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.710837532916008*^9, 3.710837544140184*^9}, {
  3.710837722932166*^9, 3.710837803425605*^9}, {3.7109522735670357`*^9, 
  3.710952276389896*^9}, {3.7110944688566637`*^9, 3.711094503282099*^9}, {
  3.711094641649334*^9, 3.711094655169467*^9}, {3.7113605602907963`*^9, 
  3.7113605622252893`*^9}, {3.711363613397345*^9, 3.711363615230402*^9}, {
  3.711364669624608*^9, 3.711364671519081*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solSimp", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"g1", "\[Equal]", 
         RowBox[{"\[Lambda]", "+", 
          RowBox[{"2", "\[Alpha]", " ", "g"}], "+", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "h"}]}]}], ",", 
        RowBox[{"g2", "\[Equal]", 
         RowBox[{"\[Lambda]", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Alpha]", "-", 
             FractionBox["1", "\[Alpha]"]}], ")"}], "g"}], "-", "h"}]}], ",", 
        
        RowBox[{"g3", "\[Equal]", 
         RowBox[{"\[Lambda]", "-", 
          RowBox[{
           FractionBox["2", "\[Alpha]"], "g"}], "+", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["\[Alpha]", "2"]], "h"}]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "g", ",", "h"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.710837565011801*^9, 3.7108376532564783`*^9}, {
  3.7108378328569613`*^9, 3.71083785837218*^9}, {3.710838229892701*^9, 
  3.710838275826435*^9}, {3.7113606921302834`*^9, 3.711360751226001*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"betag1Order01", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"beta\[Lambda]Order01", "+", 
       RowBox[{"2", "\[Alpha]", " ", "betagOrder01"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], "betahOrder01"}]}], "/.", 
      "solSimp"}], "//", "Simplify"}], ",", 
    RowBox[{"{", 
     RowBox[{"g1", ",", "g2", ",", "g3", ",", "m", ",", "n"}], "}"}], ",", 
    "Factor"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710838002747815*^9, 3.7108380525410833`*^9}, {
  3.710838161233173*^9, 3.710838168487832*^9}, {3.711364197111618*^9, 
  3.711364218277623*^9}, {3.711364278198237*^9, 3.711364292456586*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["g1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"8", "+", "m"}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g2", "2"], " ", "n"}], "-", 
  RowBox[{"g1", " ", "\[Epsilon]"}]}]], "Output",
 CellChangeTimes->{{3.710838033885298*^9, 3.710838046741728*^9}, 
   3.710838168993424*^9, {3.71083824217832*^9, 3.710838288554864*^9}, 
   3.7108384358194847`*^9, {3.710838863867311*^9, 3.710838875595145*^9}, 
   3.710839276118829*^9, {3.710842435237299*^9, 3.710842457954177*^9}, {
   3.710952268196547*^9, 3.710952279334433*^9}, 3.710952309774701*^9, 
   3.711010413828236*^9, 3.711011223625203*^9, 3.711012176765843*^9, 
   3.7110122604489927`*^9, 3.711012895110474*^9, 3.711094341320155*^9, {
   3.7110944848009663`*^9, 3.711094512965193*^9}, 3.711094576049869*^9, 
   3.711094667731385*^9, 3.711094733216547*^9, 3.7111045588324966`*^9, 
   3.711104714936314*^9, 3.7111821806817303`*^9, 3.7112126729884043`*^9, 
   3.7112143527715816`*^9, 3.71121493468955*^9, 3.7112154312150497`*^9, 
   3.7112733218515673`*^9, 3.711359614058597*^9, 3.711360588444865*^9, 
   3.711360877780367*^9, 3.711363618874422*^9, {3.711364186939281*^9, 
   3.71136421907759*^9}, 3.711364293610054*^9, 3.711364551252666*^9, 
   3.7113646770436277`*^9, 3.7113647326883307`*^9, 3.711962439562364*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"betag2Order01", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"beta\[Lambda]Order01", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Alpha]", "-", 
          FractionBox["1", "\[Alpha]"]}], ")"}], " ", "betagOrder01"}], "-", 
       "betahOrder01"}], "/.", "solSimp"}], "//", "Simplify"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Epsilon]", ",", "g1", ",", "g2", ",", "g3", ",", "m", ",", "n"}], 
     "}"}], ",", "Factor"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710838056401124*^9, 3.710838133003384*^9}, {
  3.71136420204126*^9, 3.711364221764585*^9}, {3.7113642963368*^9, 
  3.711364303814767*^9}, {3.7113646856194153`*^9, 3.711364687338348*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   SuperscriptBox["g2", "2"]}], "+", 
  RowBox[{"g1", " ", "g2", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "m"}], ")"}]}], "+", 
  RowBox[{"g2", " ", "g3", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "n"}], ")"}]}], "-", 
  RowBox[{"g2", " ", "\[Epsilon]"}]}]], "Output",
 CellChangeTimes->{{3.71083809516393*^9, 3.7108381337723417`*^9}, 
   3.710838186280958*^9, {3.71083824227526*^9, 3.710838288651086*^9}, 
   3.710838435916008*^9, {3.710838863966168*^9, 3.710838875692973*^9}, 
   3.710839276230612*^9, {3.7108424353507223`*^9, 3.710842458494369*^9}, 
   3.7109522687738028`*^9, 3.710952311099828*^9, 3.7110104138590193`*^9, 
   3.7110112243517237`*^9, 3.7110121769094687`*^9, 3.711012260493651*^9, 
   3.711012895199291*^9, 3.711094341386277*^9, {3.7110944851401043`*^9, 
   3.7110945131862173`*^9}, 3.711094576118206*^9, 3.71109466779639*^9, 
   3.71109473328718*^9, 3.711104558895421*^9, 3.711104715000086*^9, 
   3.711182180745657*^9, 3.711212673120345*^9, 3.711214352861411*^9, 
   3.711214935332118*^9, 3.711215431306817*^9, 3.711273322051149*^9, 
   3.71135961419617*^9, 3.71136058849798*^9, 3.711360879103982*^9, 
   3.71136362004996*^9, {3.711364191326891*^9, 3.711364222374016*^9}, 
   3.711364304430687*^9, 3.711364552206139*^9, {3.711364677107847*^9, 
   3.711364697260436*^9}, 3.711364732729478*^9, 3.711962440309169*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"betag3Order01", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"beta\[Lambda]Order01", "-", 
       RowBox[{
        FractionBox["2", "\[Alpha]"], " ", "betagOrder01"}], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["\[Alpha]", "2"]], "betahOrder01"}]}], "/.", 
      "solSimp"}], "//", "Simplify"}], ",", 
    RowBox[{"{", 
     RowBox[{"g1", ",", "g2", ",", "g3", ",", "m", ",", "n"}], "}"}], ",", 
    "Factor"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7108381928222513`*^9, 3.71083820933781*^9}, {
  3.711364206640621*^9, 3.711364226123994*^9}, {3.711364309478986*^9, 
  3.711364320800005*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["g2", "2"], " ", "m"}], "+", 
  RowBox[{
   SuperscriptBox["g3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"8", "+", "n"}], ")"}]}], "-", 
  RowBox[{"g3", " ", "\[Epsilon]"}]}]], "Output",
 CellChangeTimes->{
  3.710838210593347*^9, {3.710838242349184*^9, 3.7108382887256937`*^9}, 
   3.7108384359906*^9, {3.710838864050537*^9, 3.7108388757688026`*^9}, 
   3.710839276310135*^9, {3.710842435429441*^9, 3.7108424591043377`*^9}, 
   3.710952270084835*^9, 3.710952311812187*^9, 3.7110104139149733`*^9, 
   3.7110112250752497`*^9, 3.711012177033588*^9, 3.711012260562954*^9, 
   3.7110128952782516`*^9, 3.71109434145607*^9, {3.711094485295933*^9, 
   3.71109451324559*^9}, 3.711094576213738*^9, 3.711094667850955*^9, 
   3.7110947333753023`*^9, 3.7111045589629927`*^9, 3.711104715064402*^9, 
   3.711182180829611*^9, 3.711212673200479*^9, 3.711214352935157*^9, 
   3.71121493593363*^9, 3.711215431372732*^9, 3.7112733222424707`*^9, 
   3.711359614340293*^9, 3.711360588562066*^9, 3.711360880375269*^9, 
   3.7113636212061787`*^9, {3.711364208753007*^9, 3.711364226772291*^9}, 
   3.711364321535499*^9, 3.711364553154479*^9, 3.711364677174646*^9, {
   3.71136470929316*^9, 3.711364732792366*^9}, 3.7119624418751173`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two loops", "Subsection",
 CellChangeTimes->{{3.7109522456882343`*^9, 3.710952249175836*^9}}],

Cell[TextData[{
 "For the anomalous dimension matrix we project to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", 
    StyleBox["\[PlusMinus]",
     FontSize->12]], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.711215148378903*^9, 3.7112151659370413`*^9}, 
   3.7113644632877693`*^9, {3.711364558938698*^9, 3.7113645678268147`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sold\[Delta]", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Delta]P", "\[Equal]", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"1", "+", 
            SuperscriptBox[
             RowBox[{"HoldForm", "[", "\[Alpha]", "]"}], "2"]}]], 
          RowBox[{"(", 
           RowBox[{"delt", "+", 
            RowBox[{
             RowBox[{"HoldForm", "[", "\[Alpha]", "]"}], " ", "tens"}]}], 
           ")"}]}]}], ",", 
        RowBox[{"\[Delta]M", "\[Equal]", 
         RowBox[{
          FractionBox[
           RowBox[{"HoldForm", "[", "\[Alpha]", "]"}], 
           RowBox[{"1", "+", 
            SuperscriptBox[
             RowBox[{"HoldForm", "[", "\[Alpha]", "]"}], "2"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"HoldForm", "[", "\[Alpha]", "]"}], " ", "delt"}], "-", 
            "tens"}], ")"}]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"delt", ",", "tens"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.711214957197146*^9, {3.71136061922948*^9, 3.711360650502571*^9}, {
   3.711360886118258*^9, 3.711360891894846*^9}, 3.711364327647608*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]2", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gamma2", "/.", 
       RowBox[{"sold\[Delta]", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "solSimp"}], "//", 
     "ReleaseHold"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Delta]P", ",", "\[Delta]M", ",", "g1", ",", "g2", ",", "g3"}],
      "}"}], ",", "Factor"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710952467743333*^9, 3.71095254134066*^9}, {
  3.7112149664775057`*^9, 3.7112150520365057`*^9}, {3.711215096576971*^9, 
  3.7112150976419888`*^9}, {3.711215646268442*^9, 3.7112156483535*^9}, {
  3.711360668166265*^9, 3.7113606735023737`*^9}, {3.711360895526432*^9, 
  3.711360898734713*^9}, {3.7113644740469437`*^9, 3.7113644765519648`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["g2", "2"], " ", "m"}], "4"], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], " ", "\[Delta]M"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["g1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "m"}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g2", "2"], " ", "n"}], "4"]}], ")"}], " ", 
   "\[Delta]P"}]}]], "Output",
 CellChangeTimes->{{3.710952469904727*^9, 3.7109525417950363`*^9}, 
   3.7110104140877943`*^9, 3.711011226945917*^9, 3.711012177205492*^9, 
   3.711012260738225*^9, 3.711012895457546*^9, 3.711094341629469*^9, {
   3.711094485485364*^9, 3.711094513436138*^9}, 3.711094576439296*^9, 
   3.711094668037859*^9, 3.711094733569113*^9, 3.711104559147127*^9, 
   3.7111047152025537`*^9, 3.7111821809659986`*^9, 3.7112126734601307`*^9, 
   3.7112143531399527`*^9, 3.711214940710167*^9, {3.711214979626012*^9, 
   3.71121505288433*^9}, 3.711215098253407*^9, 3.711215431522691*^9, 
   3.711215649426511*^9, 3.71127332248496*^9, 3.711359614537389*^9, 
   3.711360595263173*^9, {3.711360659883769*^9, 3.7113606743884974`*^9}, 
   3.711360900019758*^9, 3.711363627182171*^9, {3.711364468920786*^9, 
   3.711364486158309*^9}, 3.711364570291564*^9, 3.711364677304884*^9, 
   3.7113647328969517`*^9, 3.7119624443937483`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"betag1Order2", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"beta2", ",", "blambda"}], "]"}], "+", 
       RowBox[{"2", "\[Alpha]", " ", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"beta2", ",", "bg"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], 
        RowBox[{"Coefficient", "[", 
         RowBox[{"beta2", ",", "bh"}], "]"}]}]}], "/.", "solSimp"}], "//", 
     "Simplify"}], ",", 
    RowBox[{"{", 
     RowBox[{"g1", ",", "g2", ",", "g3", ",", "m", ",", "n"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.710838002747815*^9, 3.7108380525410833`*^9}, {
  3.710838161233173*^9, 3.710838168487832*^9}, {3.710952326127503*^9, 
  3.710952361474366*^9}, {3.711364578245454*^9, 3.711364578747945*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["g1", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "42"}], "-", 
     RowBox[{"9", " ", "m"}]}], ")"}]}], "-", 
  RowBox[{"5", " ", "g1", " ", 
   SuperscriptBox["g2", "2"], " ", "n"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["g2", "3"], " ", "n"}]}]], "Output",
 CellChangeTimes->{{3.710838033885298*^9, 3.710838046741728*^9}, 
   3.710838168993424*^9, {3.71083824217832*^9, 3.710838288554864*^9}, 
   3.7108384358194847`*^9, {3.710838863867311*^9, 3.710838875595145*^9}, 
   3.710839276118829*^9, {3.710842435237299*^9, 3.710842457954177*^9}, {
   3.710952268196547*^9, 3.710952279334433*^9}, 3.710952309774701*^9, 
   3.7109523625389013`*^9, 3.7110104142025337`*^9, 3.711011227767165*^9, 
   3.711012177444764*^9, 3.711012260889089*^9, 3.711012895684989*^9, 
   3.711094341747962*^9, {3.711094485647986*^9, 3.711094513910028*^9}, 
   3.711094577005324*^9, 3.711094668495768*^9, 3.7110947340179787`*^9, 
   3.711104559621087*^9, 3.711104715722741*^9, 3.711182181459941*^9, 
   3.711212674100932*^9, 3.7112143538155813`*^9, 3.7112150646254377`*^9, 
   3.711215432139532*^9, 3.711273323207082*^9, 3.711359615254027*^9, 
   3.711360595426865*^9, 3.711360904508687*^9, 3.711363628705039*^9, 
   3.711364490678713*^9, {3.711364573679269*^9, 3.711364580306508*^9}, 
   3.7113646774506197`*^9, 3.711364733068871*^9, 3.7119624453319597`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"betag2Order2", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"beta2", ",", "blambda"}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Alpha]", "-", 
          FractionBox["1", "\[Alpha]"]}], ")"}], " ", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"beta2", ",", "bg"}], "]"}]}], "-", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"beta2", ",", "bh"}], "]"}]}], "/.", "solSimp"}], "//", 
     "Simplify"}], ",", 
    RowBox[{"{", 
     RowBox[{"g1", ",", "g2", ",", "g3", ",", "m", ",", "n"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.710838002747815*^9, 3.7108380525410833`*^9}, {
  3.710838161233173*^9, 3.710838168487832*^9}, {3.710952326127503*^9, 
  3.71095238916092*^9}, {3.711364583804366*^9, 3.711364584292061*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g1", " ", 
   SuperscriptBox["g2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "12"}], "-", 
     RowBox[{"6", " ", "m"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g1", "2"], " ", "g2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "-", 
     FractionBox[
      RowBox[{"5", " ", "m"}], "2"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g2", "2"], " ", "g3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "12"}], "-", 
     RowBox[{"6", " ", "n"}]}], ")"}]}], "+", 
  RowBox[{"g2", " ", 
   SuperscriptBox["g3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "-", 
     FractionBox[
      RowBox[{"5", " ", "n"}], "2"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g2", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "8"}], "-", 
     FractionBox["m", "2"], "-", 
     FractionBox["n", "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.710838033885298*^9, 3.710838046741728*^9}, 
   3.710838168993424*^9, {3.71083824217832*^9, 3.710838288554864*^9}, 
   3.7108384358194847`*^9, {3.710838863867311*^9, 3.710838875595145*^9}, 
   3.710839276118829*^9, {3.710842435237299*^9, 3.710842457954177*^9}, {
   3.710952268196547*^9, 3.710952279334433*^9}, 3.710952309774701*^9, {
   3.7109523625389013`*^9, 3.710952390078052*^9}, 3.711010414320486*^9, 
   3.711011228524147*^9, 3.711012177598963*^9, 3.711012261212201*^9, 
   3.711012895802567*^9, 3.711094341878067*^9, {3.711094485930338*^9, 
   3.711094514117918*^9}, 3.711094577376594*^9, 3.7110946688348913`*^9, 
   3.711094734348282*^9, 3.711104559918942*^9, 3.7111047161763773`*^9, 
   3.711182181830052*^9, 3.711212674467628*^9, 3.711214354209309*^9, 
   3.711215065108714*^9, 3.711215432515129*^9, 3.711273323732905*^9, 
   3.711359615824643*^9, 3.711360595575445*^9, 3.711360906251855*^9, 
   3.711363629817596*^9, 3.711364495520688*^9, 3.711364584967186*^9, 
   3.7113646776042233`*^9, 3.711364733226755*^9, 3.711962446181589*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"betag3Order2", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"beta2", ",", "blambda"}], "]"}], "-", 
       RowBox[{
        FractionBox["2", "\[Alpha]"], " ", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"beta2", ",", "bg"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["\[Alpha]", "2"]], 
        RowBox[{"Coefficient", "[", 
         RowBox[{"beta2", ",", "bh"}], "]"}]}]}], "/.", "solSimp"}], "//", 
     "Simplify"}], ",", 
    RowBox[{"{", 
     RowBox[{"g1", ",", "g2", ",", "g3", ",", "m", ",", "n"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7109524051596317`*^9, 3.710952462072741*^9}, {
  3.711364587716587*^9, 3.711364588299222*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   SuperscriptBox["g2", "3"], " ", "m"}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["g2", "2"], " ", "g3", " ", "m"}], "+", 
  RowBox[{
   SuperscriptBox["g3", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "42"}], "-", 
     RowBox[{"9", " ", "n"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.710952453008588*^9, 3.710952462773888*^9}, 
   3.7110104144022093`*^9, 3.711011229280674*^9, 3.71101217771771*^9, 
   3.711012261662158*^9, 3.7110128958888903`*^9, 3.711094342087797*^9, {
   3.711094486288509*^9, 3.711094514315837*^9}, 3.7110945775226*^9, 
   3.7110946689625196`*^9, 3.7110947344987392`*^9, 3.711104560047304*^9, 
   3.711104716322136*^9, 3.7111821819786797`*^9, 3.711212674723592*^9, 
   3.711214354409473*^9, 3.711215065760713*^9, 3.711215432695911*^9, 
   3.7112733241525917`*^9, 3.711359616196439*^9, 3.711360595684888*^9, 
   3.711360907453907*^9, 3.7113636309895153`*^9, 3.7113644967908382`*^9, 
   3.711364589030053*^9, 3.711364677714878*^9, 3.711364733403102*^9, 
   3.711962447484016*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Three loops", "Subsection",
 CellChangeTimes->{{3.7109522456882343`*^9, 3.710952249175836*^9}, {
  3.7109525606015663`*^9, 3.710952561410701*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]3", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gamma3", "/.", 
       RowBox[{"sold\[Delta]", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "solSimp"}], "//", 
     "ReleaseHold"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Delta]P", ",", "\[Delta]M", ",", "g1", ",", "g2", ",", "g3"}],
      "}"}], ",", "Factor"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710952467743333*^9, 3.710952616007634*^9}, {
  3.711215070125071*^9, 3.711215083197691*^9}, {3.711215189385695*^9, 
  3.711215191345495*^9}, {3.711215655019628*^9, 3.7112156569060297`*^9}, {
  3.711360911871326*^9, 3.711360913959132*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g2", "3"], " ", "m"}], "4"]}], "-", 
     RowBox[{
      FractionBox["1", "16"], " ", "g1", " ", 
      SuperscriptBox["g2", "2"], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "m"}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SuperscriptBox["g2", "2"], " ", "g3", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      SuperscriptBox["g3", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "n"}], ")"}]}]}], ")"}], " ", "\[Delta]M"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "16"]}], " ", 
      SuperscriptBox["g1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "m"}], ")"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g2", "3"], " ", "n"}], "4"], "-", 
     RowBox[{
      FractionBox["1", "8"], " ", "g1", " ", 
      SuperscriptBox["g2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "m"}], ")"}], " ", "n"}], "-", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      SuperscriptBox["g2", "2"], " ", "g3", " ", "n", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], " ", 
   "\[Delta]P"}]}]], "Output",
 CellChangeTimes->{{3.710952469904727*^9, 3.7109525417950363`*^9}, {
   3.7109525805835953`*^9, 3.7109526164512577`*^9}, 3.711010414722577*^9, 
   3.711011230729767*^9, 3.7110121780402107`*^9, 3.7110122620197563`*^9, 
   3.711012896240497*^9, 3.711094342415374*^9, {3.711094486709888*^9, 
   3.711094514949575*^9}, 3.711094578223735*^9, 3.711094669602277*^9, 
   3.711094735120406*^9, 3.711104560707309*^9, 3.7111047168912983`*^9, 
   3.711182182572035*^9, 3.7112126755114403`*^9, 3.711214355288769*^9, {
   3.7112150754383907`*^9, 3.71121508405259*^9}, {3.711215181759715*^9, 
   3.711215200837409*^9}, 3.711215433091078*^9, 3.711215657736616*^9, 
   3.711273324626079*^9, 3.7113596166532717`*^9, 3.711360601327887*^9, 
   3.711360915001436*^9, 3.711363634183392*^9, 3.711364499514059*^9, 
   3.711364594319044*^9, 3.711364678231802*^9, 3.711364733808825*^9, 
   3.7119624517966146`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"betag1Order3", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"beta3", ",", "blambda"}], "]"}], "+", 
       RowBox[{"2", "\[Alpha]", " ", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"beta3", ",", "bg"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], 
        RowBox[{"Coefficient", "[", 
         RowBox[{"beta3", ",", "bh"}], "]"}]}]}], "/.", "solSimp"}], "//", 
     "Simplify"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "g1", ",", "g2", ",", "g3", ",", "\[Zeta]3", ",", "m", ",", "n"}], "}"}],
     ",", "Factor"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710838002747815*^9, 3.7108380525410833`*^9}, {
   3.710838161233173*^9, 3.710838168487832*^9}, {3.710952326127503*^9, 
   3.710952361474366*^9}, 3.7109525736291027`*^9, {3.710952626616767*^9, 
   3.71095263723664*^9}, {3.711360978062434*^9, 3.7113609797260103`*^9}, {
   3.711364598526142*^9, 3.711364600612657*^9}, {3.71196245564991*^9, 
   3.711962457467725*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["g1", "2"], " ", 
   SuperscriptBox["g2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"30", " ", "n"}], "-", 
     FractionBox[
      RowBox[{"9", " ", "m", " ", "n"}], "8"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g2", "2"], " ", 
   SuperscriptBox["g3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "n"}], "4"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["n", "2"]}], "8"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g2", "3"], " ", "g3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"16", " ", "n"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"370", "+", 
     FractionBox[
      RowBox[{"461", " ", "m"}], "4"], "+", 
     FractionBox[
      RowBox[{"33", " ", 
       SuperscriptBox["m", "2"]}], "8"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"264", "+", 
        RowBox[{"60", " ", "m"}]}], ")"}], " ", "\[Zeta]3"}]}], ")"}]}], "+", 
  
  RowBox[{
   SuperscriptBox["g2", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", "n"}], "-", 
     FractionBox[
      RowBox[{"5", " ", "m", " ", "n"}], "8"], "-", 
     SuperscriptBox["n", "2"], "+", 
     RowBox[{"12", " ", "n", " ", "\[Zeta]3"}]}], ")"}]}], "+", 
  RowBox[{"g1", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["g2", "2"], " ", "g3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"13", " ", "n"}], "2"]}], "-", 
        FractionBox[
         RowBox[{"13", " ", 
          SuperscriptBox["n", "2"]}], "4"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["g2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"67", " ", "n"}], "+", 
        RowBox[{"10", " ", "m", " ", "n"}], "+", 
        RowBox[{"48", " ", "n", " ", "\[Zeta]3"}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.710838033885298*^9, 3.710838046741728*^9}, 
   3.710838168993424*^9, {3.71083824217832*^9, 3.710838288554864*^9}, 
   3.7108384358194847`*^9, {3.710838863867311*^9, 3.710838875595145*^9}, 
   3.710839276118829*^9, {3.710842435237299*^9, 3.710842457954177*^9}, {
   3.710952268196547*^9, 3.710952279334433*^9}, 3.710952309774701*^9, 
   3.7109523625389013`*^9, 3.710952640370702*^9, 3.711010423903345*^9, 
   3.7110112409279346`*^9, 3.711012187179274*^9, 3.711012271025475*^9, 
   3.711012905171165*^9, 3.71109435190324*^9, {3.711094496339295*^9, 
   3.711094524269219*^9}, 3.7110945874766073`*^9, 3.7110946785356207`*^9, 
   3.711094743930032*^9, 3.711104569851186*^9, 3.711104725955758*^9, 
   3.711182191661874*^9, 3.711212688048586*^9, 3.711214367727212*^9, 
   3.711215194322422*^9, 3.711215445519424*^9, 3.711273338988907*^9, 
   3.7113596298384647`*^9, 3.711360614132547*^9, 3.711360930291505*^9, 
   3.711360980472159*^9, 3.7113636487254477`*^9, 3.711364514724271*^9, 
   3.711364613916666*^9, 3.711364690512238*^9, 3.711364746068575*^9, 
   3.711962470335886*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"betag2Order3", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"beta3", ",", "blambda"}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Alpha]", "-", 
          FractionBox["1", "\[Alpha]"]}], ")"}], " ", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"beta3", ",", "bg"}], "]"}]}], "-", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"beta3", ",", "bh"}], "]"}]}], "/.", "solSimp"}], "//", 
     "Simplify"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "g1", ",", "g2", ",", "g3", ",", "\[Zeta]3", ",", "m", ",", "n"}], "}"}],
     ",", "Factor"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710838002747815*^9, 3.7108380525410833`*^9}, {
  3.710838161233173*^9, 3.710838168487832*^9}, {3.710952326127503*^9, 
  3.71095238916092*^9}, {3.710952659331851*^9, 3.710952668963065*^9}, {
  3.711360928143015*^9, 3.711360929591043*^9}, {3.71136460507677*^9, 
  3.711364608835669*^9}, {3.711962484164825*^9, 3.711962484331854*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["g1", "3"], " ", "g2", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["111", "2"], "+", 
     FractionBox[
      RowBox[{"141", " ", "m"}], "4"], "+", 
     FractionBox[
      RowBox[{"15", " ", 
       SuperscriptBox["m", "2"]}], "4"]}], ")"}]}], "+", 
  RowBox[{"g2", " ", 
   SuperscriptBox["g3", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["111", "2"], "+", 
     FractionBox[
      RowBox[{"141", " ", "n"}], "4"], "+", 
     FractionBox[
      RowBox[{"15", " ", 
       SuperscriptBox["n", "2"]}], "4"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g2", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"24", "+", 
     RowBox[{"m", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["45", "4"], "-", "n"}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"45", " ", "n"}], "4"], "+", 
     RowBox[{"24", " ", "\[Zeta]3"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g1", "2"], " ", 
   SuperscriptBox["g2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["71", "2"], "+", 
     FractionBox[
      RowBox[{"79", " ", "m"}], "4"], "+", 
     SuperscriptBox["m", "2"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"72", "+", 
        RowBox[{"36", " ", "m"}]}], ")"}], " ", "\[Zeta]3"}]}], ")"}]}], "+", 
  
  RowBox[{
   SuperscriptBox["g2", "3"], " ", "g3", " ", 
   RowBox[{"(", 
    RowBox[{"72", "+", 
     FractionBox[
      RowBox[{"139", " ", "n"}], "4"], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["n", "2"]}], "8"], "+", 
     RowBox[{"m", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["17", "4"], "+", 
        FractionBox[
         RowBox[{"17", " ", "n"}], "8"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"48", "+", 
        RowBox[{"24", " ", "n"}]}], ")"}], " ", "\[Zeta]3"}]}], ")"}]}], "+", 
  
  RowBox[{
   SuperscriptBox["g2", "2"], " ", 
   SuperscriptBox["g3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["71", "2"], "+", 
     FractionBox[
      RowBox[{"79", " ", "n"}], "4"], "+", 
     SuperscriptBox["n", "2"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"72", "+", 
        RowBox[{"36", " ", "n"}]}], ")"}], " ", "\[Zeta]3"}]}], ")"}]}], "+", 
  
  RowBox[{"g1", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["g2", "2"], " ", "g3", " ", 
      RowBox[{"(", 
       RowBox[{"20", "+", 
        RowBox[{"10", " ", "n"}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{"10", "+", 
           RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["g2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"72", "-", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["m", "2"]}], "8"], "+", 
        FractionBox[
         RowBox[{"17", " ", "n"}], "4"], "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["139", "4"], "+", 
           FractionBox[
            RowBox[{"17", " ", "n"}], "8"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"48", "+", 
           RowBox[{"24", " ", "m"}]}], ")"}], " ", "\[Zeta]3"}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.710838033885298*^9, 3.710838046741728*^9}, 
   3.710838168993424*^9, {3.71083824217832*^9, 3.710838288554864*^9}, 
   3.7108384358194847`*^9, {3.710838863867311*^9, 3.710838875595145*^9}, 
   3.710839276118829*^9, {3.710842435237299*^9, 3.710842457954177*^9}, {
   3.710952268196547*^9, 3.710952279334433*^9}, 3.710952309774701*^9, {
   3.7109523625389013`*^9, 3.710952390078052*^9}, 3.7109526727623034`*^9, 
   3.71101042707232*^9, 3.7110112440844812`*^9, 3.71101219045225*^9, 
   3.711012274437758*^9, 3.711012908301797*^9, 3.711094355278536*^9, {
   3.711094499751079*^9, 3.7110945276237*^9}, 3.711094590686067*^9, 
   3.711094681749044*^9, 3.711094747077478*^9, 3.711104573126226*^9, 
   3.7111047292329807`*^9, 3.711182194974681*^9, 3.7112126927440977`*^9, 
   3.711214372426096*^9, 3.7112151988354588`*^9, 3.71121545021703*^9, 
   3.711273343708682*^9, 3.7113596341159163`*^9, 3.711360618506975*^9, {
   3.711360934801407*^9, 3.71136096585837*^9}, 3.711363653310904*^9, 
   3.711364519185502*^9, 3.71136461824256*^9, 3.711364694727211*^9, 
   3.711364750495336*^9, 3.711962489172028*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"betag3Order3", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"beta3", ",", "blambda"}], "]"}], "-", 
       RowBox[{
        FractionBox["2", "\[Alpha]"], " ", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"beta3", ",", "bg"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["\[Alpha]", "2"]], 
        RowBox[{"Coefficient", "[", 
         RowBox[{"beta3", ",", "bh"}], "]"}]}]}], "/.", "solSimp"}], "//", 
     "Simplify"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "g1", ",", "g2", ",", "g3", ",", "\[Zeta]3", ",", "m", ",", "n"}], "}"}],
     ",", "Factor"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7109524051596317`*^9, 3.710952462072741*^9}, {
  3.710952673260963*^9, 3.710952683667089*^9}, {3.711360932968199*^9, 
  3.7113609598538427`*^9}, {3.711364612613109*^9, 3.711364616140383*^9}, {
  3.711962489315773*^9, 3.7119624895159607`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["g1", "2"], " ", 
   SuperscriptBox["g2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "m"}], "4"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["m", "2"]}], "8"]}], ")"}]}], "+", 
  RowBox[{"g1", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["g2", "2"], " ", "g3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"13", " ", "m"}], "2"]}], "-", 
        FractionBox[
         RowBox[{"13", " ", 
          SuperscriptBox["m", "2"]}], "4"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["g2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", "m"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g2", "2"], " ", 
   SuperscriptBox["g3", "2"], " ", "m", " ", 
   RowBox[{"(", 
    RowBox[{"30", "-", 
     FractionBox[
      RowBox[{"9", " ", "n"}], "8"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g2", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["m", "2"]}], "+", 
     RowBox[{"m", " ", 
      RowBox[{"(", 
       RowBox[{"8", "-", 
        FractionBox[
         RowBox[{"5", " ", "n"}], "8"]}], ")"}]}], "+", 
     RowBox[{"12", " ", "m", " ", "\[Zeta]3"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g2", "3"], " ", "g3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"m", " ", 
      RowBox[{"(", 
       RowBox[{"67", "+", 
        RowBox[{"10", " ", "n"}]}], ")"}]}], "+", 
     RowBox[{"48", " ", "m", " ", "\[Zeta]3"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g3", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"370", "+", 
     FractionBox[
      RowBox[{"461", " ", "n"}], "4"], "+", 
     FractionBox[
      RowBox[{"33", " ", 
       SuperscriptBox["n", "2"]}], "8"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"264", "+", 
        RowBox[{"60", " ", "n"}]}], ")"}], " ", "\[Zeta]3"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.710952453008588*^9, 3.710952462773888*^9}, 
   3.710952684325688*^9, 3.711010428950829*^9, 3.7110112459388723`*^9, 
   3.711012192370385*^9, 3.711012276438088*^9, 3.7110129101038017`*^9, 
   3.711094357529961*^9, {3.711094501740838*^9, 3.7110945287266417`*^9}, 
   3.711094591736588*^9, 3.711094682798003*^9, 3.7110947481198797`*^9, 
   3.711104574157708*^9, 3.711104730463854*^9, 3.711182196695662*^9, 
   3.7112126943282633`*^9, 3.7112143740451307`*^9, 3.711215200374804*^9, 
   3.71121545189417*^9, 3.711273345379871*^9, 3.7113596354865513`*^9, 
   3.7113606210200157`*^9, {3.711360937498118*^9, 3.7113609610821*^9}, 
   3.711363655991146*^9, 3.711364521963434*^9, 3.7113646209877663`*^9, 
   3.711364697182725*^9, 3.7113647530299*^9, 3.711962494303318*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 651},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 28, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 156, 2, 64, "Section"],
Cell[739, 26, 480, 10, 54, "Input"],
Cell[1222, 38, 1306, 22, 96, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[2565, 65, 272, 3, 50, "Section"],
Cell[CellGroupData[{
Cell[2862, 72, 98, 1, 44, "Subsection"],
Cell[2963, 75, 128, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[3116, 80, 499, 8, 32, "Input"],
Cell[3618, 90, 1578, 29, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5233, 124, 219, 5, 32, "Input"],
Cell[5455, 131, 1600, 28, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7092, 164, 221, 5, 32, "Input"],
Cell[7316, 171, 1574, 30, 32, "Output"]
}, Open  ]],
Cell[8905, 204, 764, 17, 76, "Input"],
Cell[9672, 223, 1210, 32, 51, "Input"],
Cell[CellGroupData[{
Cell[10907, 259, 686, 16, 79, "Input"],
Cell[11596, 277, 1317, 23, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12950, 305, 740, 18, 99, "Input"],
Cell[13693, 325, 1387, 25, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15117, 355, 689, 18, 101, "Input"],
Cell[15809, 375, 1267, 23, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17125, 404, 99, 1, 44, "Subsection"],
Cell[17227, 407, 355, 10, 33, "Text"],
Cell[17585, 419, 1277, 36, 121, "Input"],
Cell[CellGroupData[{
Cell[18887, 459, 780, 17, 32, "Input"],
Cell[19670, 478, 1574, 37, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21281, 520, 867, 22, 100, "Input"],
Cell[22151, 544, 1408, 26, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23596, 575, 894, 23, 128, "Input"],
Cell[24493, 600, 2000, 49, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26530, 654, 822, 23, 130, "Input"],
Cell[27355, 679, 1091, 23, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28495, 708, 152, 2, 44, "Subsection"],
Cell[CellGroupData[{
Cell[28672, 714, 678, 16, 32, "Input"],
Cell[29353, 732, 2440, 63, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31830, 800, 1082, 26, 100, "Input"],
Cell[32915, 828, 3124, 86, 147, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36076, 919, 1076, 26, 128, "Input"],
Cell[37155, 947, 4378, 128, 225, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41570, 1080, 1009, 26, 130, "Input"],
Cell[42582, 1108, 2885, 84, 141, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Results for the theory of section 4.1/Results_for_the_theory_of_section__4.1_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    314547,       8421]
NotebookOptionsPosition[    310575,       8278]
NotebookOutlinePosition[    310927,       8294]
CellTagsIndexPosition[    310884,       8291]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Results for the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"O", "(", "m", ")"}], "\[Cross]", 
    RowBox[{"O", "(", "n", ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " theory of section (4.1)"
}], "Title",
 CellChangeTimes->{{3.709014131285503*^9, 3.70901416370897*^9}, {
  3.70901480196445*^9, 3.7090148178246117`*^9}}],

Cell[CellGroupData[{

Cell["Some definitions", "Section",
 CellChangeTimes->{{3.709014471721011*^9, 3.709014473621182*^9}, {
  3.709014654246203*^9, 3.709014666485718*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Import", "[", "\"\<sec4.1.m\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.679414554764675*^9, 3.679414555834011*^9}, {
  3.679414586539003*^9, 3.679414648693262*^9}, {3.680886264043128*^9, 
  3.680886266585307*^9}, {3.6898417147737837`*^9, 3.6898417164632874`*^9}, {
  3.70945453050869*^9, 3.709454537920163*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lambdatilde", "=", 
   OverscriptBox["\[Lambda]", "~"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"grho", "=", 
   SubscriptBox["g", "\[Rho]"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lambdarho", "=", 
   SubscriptBox["\[Lambda]", "\[Rho]"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gsigma", "=", 
   SubscriptBox["g", "\[Sigma]"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lambdasigma", "=", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zeta3", "=", 
   SubscriptBox["\[Zeta]", "3"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.679414663869397*^9, 3.679414675939561*^9}, {
  3.6796549903736477`*^9, 3.6796550359114237`*^9}, {3.67967842897118*^9, 
  3.679678431577939*^9}, {3.680886272745298*^9, 3.680886277497176*^9}, {
  3.680886448558578*^9, 3.68088645920531*^9}, {3.6808874412561626`*^9, 
  3.680887445157003*^9}, {3.6850739510407743`*^9, 3.6850739556883717`*^9}, {
  3.689841723120348*^9, 3.689841822623568*^9}, {3.689842810024322*^9, 
  3.6898428237040863`*^9}, {3.6900265966557617`*^9, 3.690026599117587*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gamsigma1", "=", 
   SubscriptBox["\[Gamma]", 
    RowBox[{"\[Sigma]", ",", "1"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gamPhi1", "=", 
   SubscriptBox["\[Gamma]", 
    RowBox[{"\[CapitalPhi]", ",", "1"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gamrho1", "=", 
   SubscriptBox["\[Gamma]", 
    RowBox[{"\[Rho]", ",", "1"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gamsigma2", "=", 
   SubscriptBox["\[Gamma]", 
    RowBox[{"\[Sigma]", ",", "2"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gamPhi2", "=", 
   SubscriptBox["\[Gamma]", 
    RowBox[{"\[CapitalPhi]", ",", "2"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gamrho2", "=", 
   SubscriptBox["\[Gamma]", 
    RowBox[{"\[Rho]", ",", "2"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gamsigma3", "=", 
   SubscriptBox["\[Gamma]", 
    RowBox[{"\[Sigma]", ",", "3"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gamPhi3", "=", 
   SubscriptBox["\[Gamma]", 
    RowBox[{"\[CapitalPhi]", ",", "3"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gamrho3", "=", 
   SubscriptBox["\[Gamma]", 
    RowBox[{"\[Rho]", ",", "3"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6898441391695433`*^9, 3.689844201020568*^9}, {
  3.689866232648856*^9, 3.689866267376728*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"simp", "[", "exp_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Plus", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"CoefficientRules", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Plus", "@@", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"CoefficientRules", "[", 
                    RowBox[{"exp", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["\[Gamma]", 
                    RowBox[{"\[Sigma]", ",", "1"}]], ",", 
                    SubscriptBox["\[Gamma]", 
                    RowBox[{"\[CapitalPhi]", ",", "1"}]], ",", 
                    SubscriptBox["\[Gamma]", 
                    RowBox[{"\[Rho]", ",", "1"}]], ",", 
                    SubscriptBox["\[Gamma]", 
                    RowBox[{"\[Sigma]", ",", "2"}]], ",", 
                    SubscriptBox["\[Gamma]", 
                    RowBox[{"\[CapitalPhi]", ",", "2"}]], ",", 
                    SubscriptBox["\[Gamma]", 
                    RowBox[{"\[Rho]", ",", "2"}]], ",", 
                    SubscriptBox["\[Gamma]", 
                    RowBox[{"\[Sigma]", ",", "3"}]], ",", 
                    SubscriptBox["\[Gamma]", 
                    RowBox[{"\[CapitalPhi]", ",", "3"}]], ",", 
                    SubscriptBox["\[Gamma]", 
                    RowBox[{"\[Rho]", ",", "3"}]], ",", 
                    SubscriptBox["g", "\[Sigma]"], ",", 
                    SubscriptBox["g", "\[Rho]"], ",", 
                    SubscriptBox["\[Lambda]", "\[Sigma]"], ",", 
                    SubscriptBox["\[Lambda]", "\[Rho]"], ",", 
                    OverscriptBox["\[Lambda]", "~"]}], "}"}]}], "]"}], "/.", 
                    RowBox[{
                    RowBox[{"Rule", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", 
                    "f_", ",", "gg_", ",", "h_", ",", "i_", ",", "j_", ",", 
                    "k_", ",", "l_", ",", "m_", ",", "n_"}], "}"}], ",", 
                    "o_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Gamma]", 
                    RowBox[{"\[Sigma]", ",", "1"}], "a"], 
                    SubsuperscriptBox["\[Gamma]", 
                    RowBox[{"\[CapitalPhi]", ",", "1"}], "b"], 
                    SubsuperscriptBox["\[Gamma]", 
                    RowBox[{"\[Rho]", ",", "1"}], "c"], 
                    SubsuperscriptBox["\[Gamma]", 
                    RowBox[{"\[Sigma]", ",", "2"}], "d"], 
                    SubsuperscriptBox["\[Gamma]", 
                    RowBox[{"\[CapitalPhi]", ",", "2"}], "e"], 
                    SubsuperscriptBox["\[Gamma]", 
                    RowBox[{"\[Rho]", ",", "2"}], "f"], 
                    SubsuperscriptBox["\[Gamma]", 
                    RowBox[{"\[Sigma]", ",", "3"}], "gg"], 
                    SubsuperscriptBox["\[Gamma]", 
                    RowBox[{"\[CapitalPhi]", ",", "3"}], "h"], 
                    SubsuperscriptBox["\[Gamma]", 
                    RowBox[{"\[Rho]", ",", "3"}], "i"], 
                    SubsuperscriptBox["g", "\[Sigma]", "j"], 
                    SubsuperscriptBox["g", "\[Rho]", "k"], 
                    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "l"], 
                    SubsuperscriptBox["\[Lambda]", "\[Rho]", "m"], 
                    SuperscriptBox[
                    OverscriptBox["\[Lambda]", "~"], "n"]}], ")"}], 
                    RowBox[{
                    RowBox[{"Factor", "[", 
                    RowBox[{"Numerator", "[", 
                    RowBox[{"Together", "[", "o", "]"}], "]"}], "]"}], "/", 
                    RowBox[{"Denominator", "[", 
                    RowBox[{"Together", "[", "o", "]"}], "]"}]}]}]}]}], 
                    ")"}]}], "/.", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"m", "+", "2"}], ")"}]}], "\[Rule]", 
                    RowBox[{"2", "P"}]}]}], "/.", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m", "-", "2"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"m", "+", "4"}], ")"}]}], "\[Rule]", 
                   RowBox[{"2", "Q"}]}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"P", ",", "Q"}], "}"}]}], "]"}], "/.", 
               RowBox[{
                RowBox[{"Rule", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"aaa_", ",", "bbb_"}], "}"}], ",", "ccc_"}], "]"}],
                 "\[RuleDelayed]", 
                RowBox[{
                 SuperscriptBox["P", "aaa"], 
                 SuperscriptBox["Q", "bbb"], 
                 RowBox[{"Plus", "@@", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"CoefficientRules", "[", 
                    RowBox[{"ccc", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["g", "\[Sigma]"], ",", 
                    SubscriptBox["g", "\[Rho]"], ",", 
                    SubscriptBox["\[Lambda]", "\[Sigma]"], ",", 
                    SubscriptBox["\[Lambda]", "\[Rho]"], ",", 
                    OverscriptBox["\[Lambda]", "~"]}], "}"}]}], "]"}], "/.", 
                    RowBox[{
                    RowBox[{"Rule", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "aa_", ",", "bb_", ",", "cc_", ",", "dd_", ",", "ee_"}], 
                    "}"}], ",", "ff_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{
                    SubsuperscriptBox["g", "\[Sigma]", "aa"], 
                    SubsuperscriptBox["g", "\[Rho]", "bb"], 
                    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "cc"], 
                    SubsuperscriptBox["\[Lambda]", "\[Rho]", "dd"], 
                    SuperscriptBox[
                    OverscriptBox["\[Lambda]", "~"], "ee"], 
                    RowBox[{
                    RowBox[{"Collect", "[", 
                    RowBox[{
                    RowBox[{"Numerator", "[", 
                    RowBox[{"Together", "[", "ff", "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    SubscriptBox["\[Zeta]", "3"], "}"}], ",", "Factor"}], 
                    "]"}], "/", 
                    RowBox[{"Denominator", "[", 
                    RowBox[{"Together", "[", "ff", "]"}], "]"}]}]}]}]}], 
                   ")"}]}]}]}]}], ")"}]}], "/.", 
            RowBox[{
             RowBox[{"m", " ", "n"}], "\[Rule]", "\[ScriptCapitalN]"}]}], "/.", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m", "x_"], "n"}], "\[RuleDelayed]", 
            RowBox[{"\[ScriptCapitalN]", " ", 
             SuperscriptBox["m", 
              RowBox[{"x", "-", "1"}]]}]}]}], "/.", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "x_"], 
            SuperscriptBox["n", "x_"]}], "\[RuleDelayed]", 
           SuperscriptBox["\[ScriptCapitalN]", "x"]}]}], "/.", 
         RowBox[{
          RowBox[{"m", " ", 
           SuperscriptBox["n", "x_"]}], "\[RuleDelayed]", 
          RowBox[{"\[ScriptCapitalN]", " ", 
           SuperscriptBox["n", 
            RowBox[{"x", "-", "1"}]]}]}]}], "/.", 
        RowBox[{"P", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"m", "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"m", "+", "2"}], ")"}]}]}]}], "/.", 
       RowBox[{"Q", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"m", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"m", "+", "4"}], ")"}]}]}]}], "/.", 
      RowBox[{
       RowBox[{"m", " ", "n"}], "\[Rule]", "\[ScriptCapitalN]"}]}], "/.", 
     RowBox[{
      RowBox[{
       SuperscriptBox["m", "x_"], "n"}], "\[RuleDelayed]", 
      RowBox[{"\[ScriptCapitalN]", " ", 
       SuperscriptBox["m", 
        RowBox[{"x", "-", "1"}]]}]}]}], "/.", 
    RowBox[{
     RowBox[{
      SuperscriptBox["m", "x_"], 
      SuperscriptBox["n", "x_"]}], "\[RuleDelayed]", 
     SuperscriptBox["\[ScriptCapitalN]", "x"]}]}], "/.", 
   RowBox[{
    RowBox[{"m", " ", 
     SuperscriptBox["n", "x_"]}], "\[RuleDelayed]", 
    RowBox[{"\[ScriptCapitalN]", " ", 
     SuperscriptBox["n", 
      RowBox[{"x", "-", "1"}]]}]}]}]}]], "Input",
 CellChangeTimes->{{3.689844292299555*^9, 3.689844318903863*^9}, {
   3.689866276137199*^9, 3.689866296840843*^9}, {3.690027227234168*^9, 
   3.690027230326232*^9}, {3.69002895229018*^9, 3.690029005701136*^9}, {
   3.6900290978945293`*^9, 3.690029151710688*^9}, {3.6900292100399723`*^9, 
   3.690029237106493*^9}, {3.690029269920354*^9, 3.690029282474593*^9}, {
   3.6900293127720757`*^9, 3.690029345283124*^9}, {3.690029451018928*^9, 
   3.6900294785364847`*^9}, {3.69002952479393*^9, 3.690029578490394*^9}, {
   3.690029636100099*^9, 3.690029663119362*^9}, {3.6900296989903517`*^9, 
   3.6900297054858627`*^9}, {3.69002973876359*^9, 3.690029789498158*^9}, {
   3.69002982043468*^9, 3.690029820727304*^9}, {3.6900299645093193`*^9, 
   3.69002996959261*^9}, {3.690030014582263*^9, 3.690030014782394*^9}, {
   3.6900300743281384`*^9, 3.6900300750480537`*^9}, {3.69003011110448*^9, 
   3.69003011131571*^9}, {3.690030166620492*^9, 3.690030167086646*^9}, {
   3.690030323473887*^9, 3.6900303518233128`*^9}, 3.6900303887132587`*^9, {
   3.6900304614172297`*^9, 3.6900304619561253`*^9}, {3.690030572599057*^9, 
   3.6900305842510777`*^9}, {3.690030624806802*^9, 3.6900307659901876`*^9}, {
   3.6900307991431026`*^9, 3.6900308018657417`*^9}, {3.690030841083145*^9, 
   3.6900309415747747`*^9}, {3.6900310157894506`*^9, 
   3.6900310229083557`*^9}, {3.690031111815598*^9, 3.690031214223681*^9}, {
   3.6900312705943737`*^9, 3.690031311260748*^9}, {3.690031524094339*^9, 
   3.69003152440779*^9}, {3.6900315722077007`*^9, 3.690031633371113*^9}, {
   3.690031720222439*^9, 3.690031836472453*^9}, {3.690031881552287*^9, 
   3.690031884959556*^9}, {3.690031936248115*^9, 3.69003194467273*^9}, {
   3.690031982134606*^9, 3.690032022711338*^9}, {3.690032124959832*^9, 
   3.690032166854895*^9}, {3.690032285583172*^9, 3.690032414031798*^9}, {
   3.6900324738449917`*^9, 3.690032478874806*^9}, {3.690032526033593*^9, 
   3.690032529779496*^9}, {3.690032689648385*^9, 3.690032717738649*^9}, {
   3.6900327894103327`*^9, 3.690032798636376*^9}, {3.6900329083755417`*^9, 
   3.69003293237078*^9}, {3.6900330634283752`*^9, 3.69003309200406*^9}, {
   3.690033147026225*^9, 3.690033154111835*^9}, {3.690033578687345*^9, 
   3.690033868689905*^9}, {3.690088228371056*^9, 3.690088277411495*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Anomalous dimensions", "Section",
 CellChangeTimes->{{3.6898427840580187`*^9, 3.689842786529883*^9}, {
  3.7090145555701103`*^9, 3.709014558718315*^9}, {3.709454555136476*^9, 
  3.709454561313785*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "One-loop ",
 Cell[BoxData[
  FormBox["\[Gamma]", TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6898427586114407`*^9, 3.6898427803596287`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"oneLoop\[Gamma]\[Sigma]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"gamma1", ",", 
     RowBox[{"sigma", "^", "2"}]}], "]"}], "//", "simp"}]}]], "Input",
 CellChangeTimes->{{3.68984261935842*^9, 3.689842645478087*^9}, {
  3.6898443271701937`*^9, 3.689844332919829*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "24"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"]}], "+", 
  FractionBox[
   RowBox[{"\[ScriptCapitalN]", " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"]}], "12"], "+", 
  FractionBox[
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"], "12"]}]], "Output",
 CellChangeTimes->{{3.689842631190137*^9, 3.689842651155162*^9}, 
   3.689844124554677*^9, 3.6898441828103857`*^9, 3.689844333670154*^9, 
   3.689844586905652*^9, 3.689844879451118*^9, 3.689865982420762*^9, 
   3.689867252992152*^9, 3.689944963252349*^9, 3.6899451684967823`*^9, 
   3.690026397386032*^9, 3.690026438221986*^9, 3.6900266075659657`*^9, 
   3.6900272415566673`*^9, {3.6900289688300953`*^9, 3.690029008559641*^9}, 
   3.6900291540705967`*^9, {3.690029215908905*^9, 3.690029239491469*^9}, 
   3.6900293479544687`*^9, {3.690029473928083*^9, 3.690029480932176*^9}, {
   3.690029536537675*^9, 3.6900295478293543`*^9}, 3.690029585617816*^9, {
   3.690029653245516*^9, 3.690029664854106*^9}, {3.690029708068181*^9, 
   3.6900297931222677`*^9}, 3.690029823648159*^9, {3.6900299670757513`*^9, 
   3.6900299714575243`*^9}, 3.690030018967561*^9, 3.690030077524446*^9, 
   3.6900301140950336`*^9, 3.69003017034807*^9, {3.690030353668437*^9, 
   3.690030390963019*^9}, 3.690030466793062*^9, 3.6900305866569147`*^9, 
   3.6900306539679832`*^9, 3.690030727598918*^9, 3.6900307703798037`*^9, 
   3.690030805555696*^9, {3.6900308450428047`*^9, 3.6900308735917683`*^9}, {
   3.6900309061216087`*^9, 3.690030943412204*^9}, 3.6900310295677013`*^9, {
   3.690031125954582*^9, 3.690031148289638*^9}, {3.690031184850381*^9, 
   3.6900312169887247`*^9}, {3.690031297729763*^9, 3.690031313829441*^9}, 
   3.690031526313924*^9, 3.690031635580758*^9, 3.690031839928226*^9, 
   3.690031888958012*^9, 3.690031948255958*^9, 3.69003203634719*^9, 
   3.69003213155989*^9, 3.6900321699072523`*^9, 3.690032346519966*^9, {
   3.690032391944662*^9, 3.6900324183303843`*^9}, 3.690032481068262*^9, 
   3.690032719864457*^9, 3.690032803347969*^9, 3.690032935108062*^9, 
   3.69003309567035*^9, 3.69003315957478*^9, {3.6900335870512743`*^9, 
   3.690033660675531*^9}, 3.6900336938248873`*^9, 3.690033726225569*^9, {
   3.6900337573633547`*^9, 3.6900338717182217`*^9}, 3.6900785383980713`*^9, 
   3.6900787765882187`*^9, {3.690088258276701*^9, 3.6900882871409397`*^9}, 
   3.690114585649592*^9, 3.690116551421522*^9, 3.690608895633553*^9, 
   3.690622974037421*^9, 3.6925304602228537`*^9, 3.692608263533774*^9, 
   3.692611832837202*^9, 3.692626191744122*^9, 3.692681064686751*^9, 
   3.693130681072521*^9, 3.69320114025511*^9, 3.693573700483972*^9, 
   3.693653754047872*^9, 3.709454565058785*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"oneLoop\[Gamma]\[CapitalPhi]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"gamma1", ",", "Phisq"}], "]"}], "//", "simp"}]}]], "Input",
 CellChangeTimes->{{3.689842654215241*^9, 3.689842660405987*^9}, {
  3.689844338321807*^9, 3.689844343055868*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], " ", 
    SubsuperscriptBox["g", "\[Rho]", "2"]}], 
   RowBox[{"12", " ", "m"}]], "+", 
  FractionBox[
   SubsuperscriptBox["g", "\[Sigma]", "2"], "6"]}]], "Output",
 CellChangeTimes->{
  3.689842661260317*^9, 3.689844125538068*^9, 3.68984418351103*^9, 
   3.689844343631276*^9, 3.6898445879388847`*^9, 3.689844880117312*^9, 
   3.689865983169662*^9, 3.6898672530997972`*^9, 3.68994496331857*^9, 
   3.68994516859482*^9, 3.690026397439229*^9, 3.6900264382723846`*^9, 
   3.690026607633436*^9, 3.690027242594945*^9, {3.6900289734504538`*^9, 
   3.6900290091928997`*^9}, 3.690029154960189*^9, {3.690029217577197*^9, 
   3.69002924037834*^9}, 3.690029348790427*^9, 3.690029483344132*^9, {
   3.690029537953176*^9, 3.69002954897542*^9}, 3.690029586375939*^9, 
   3.6900296663115673`*^9, {3.690029716361805*^9, 3.6900297932001753`*^9}, 
   3.690029824395515*^9, 3.690029972876886*^9, 3.690030020329472*^9, 
   3.6900300783586893`*^9, 3.690030114867872*^9, 3.690030171271905*^9, {
   3.690030367065158*^9, 3.690030391793531*^9}, 3.690030467820856*^9, 
   3.6900306008721247`*^9, 3.6900306564145803`*^9, 3.690030728256762*^9, 
   3.6900307712410517`*^9, 3.6900308056217337`*^9, 3.690030845118105*^9, {
   3.690030907340488*^9, 3.690030944068503*^9}, 3.690031029640482*^9, {
   3.690031126029323*^9, 3.69003114946441*^9}, {3.69003119135406*^9, 
   3.690031217053314*^9}, {3.690031300111271*^9, 3.690031316379846*^9}, 
   3.690031528716731*^9, 3.69003163632763*^9, 3.6900318410683327`*^9, 
   3.690031889040262*^9, 3.690031948949856*^9, 3.690032036413044*^9, 
   3.6900321323373413`*^9, 3.690032170632565*^9, 3.690032348013999*^9, {
   3.6900323920249567`*^9, 3.6900324184494133`*^9}, 3.690032481631106*^9, 
   3.690032720761992*^9, 3.690032803444059*^9, 3.6900329360029173`*^9, 
   3.690033097036273*^9, 3.690033159708789*^9, 3.690033779325776*^9, {
   3.6900338112938347`*^9, 3.690033830929343*^9}, 3.690078538429883*^9, 
   3.6900787766560097`*^9, {3.6900882583936653`*^9, 3.690088287210044*^9}, 
   3.690114585713333*^9, 3.6901165514743156`*^9, 3.690608895702594*^9, 
   3.690622974167469*^9, 3.692530460265954*^9, 3.692608263582499*^9, 
   3.6926118329521008`*^9, 3.692626191833727*^9, 3.692681064813727*^9, 
   3.693130681128665*^9, 3.693201140328045*^9, 3.693573700552293*^9, 
   3.693653754099348*^9, 3.70945456601474*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"oneLoop\[Gamma]\[Rho]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"gamma1", ",", "rhosq"}], "]"}], "//", "simp"}]}]], "Input",
 CellChangeTimes->{{3.689842698223455*^9, 3.689842703190205*^9}, {
  3.689844347729721*^9, 3.689844351959778*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], "6"], "+", 
  FractionBox[
   RowBox[{"n", " ", 
    SubsuperscriptBox["g", "\[Rho]", "2"]}], "12"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "m"}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
   RowBox[{"48", " ", "m"}]]}]], "Output",
 CellChangeTimes->{
  3.689842704271441*^9, 3.689844127159733*^9, 3.689844184308827*^9, 
   3.689844352980061*^9, 3.689844588810954*^9, 3.689844880893025*^9, 
   3.6898659837523623`*^9, 3.689867253158782*^9, 3.689944963368039*^9, 
   3.689945168654688*^9, 3.690026397488258*^9, 3.690026438321891*^9, 
   3.690026607687262*^9, 3.6900272436290407`*^9, {3.690028975489451*^9, 
   3.690029009911216*^9}, 3.690029155858034*^9, {3.690029218723384*^9, 
   3.690029241209667*^9}, 3.690029349484541*^9, 3.69002948429081*^9, {
   3.690029539596724*^9, 3.690029550044465*^9}, 3.690029587090356*^9, 
   3.6900296671564703`*^9, {3.690029716958222*^9, 3.6900297932605877`*^9}, 
   3.690029824989469*^9, 3.690029973686042*^9, 3.6900300215434732`*^9, 
   3.69003007906697*^9, 3.690030115604336*^9, 3.69003017387423*^9, {
   3.690030367779368*^9, 3.690030392383416*^9}, 3.690030468838702*^9, 
   3.690030602375*^9, 3.69003065753871*^9, 3.690030728772222*^9, 
   3.690030771812943*^9, 3.690030805683415*^9, 3.690030845178071*^9, {
   3.690030919774529*^9, 3.690030944754774*^9}, 3.690031029691893*^9, {
   3.690031126086356*^9, 3.690031150139276*^9}, {3.690031191932036*^9, 
   3.6900312171134043`*^9}, {3.690031302514552*^9, 3.690031318807728*^9}, 
   3.690031529830503*^9, 3.690031637060231*^9, 3.690031841626341*^9, 
   3.690031889114167*^9, 3.690031949595785*^9, 3.690032036466506*^9, 
   3.690032132898302*^9, 3.690032171148415*^9, 3.690032349020069*^9, {
   3.690032392084407*^9, 3.690032418513747*^9}, 3.690032482159259*^9, 
   3.6900327217934*^9, 3.690032803513751*^9, 3.690032936598575*^9, 
   3.690033097801168*^9, 3.690033159781391*^9, 3.690033813778756*^9, 
   3.690078538476199*^9, 3.690078776697431*^9, {3.6900882584662743`*^9, 
   3.690088287277144*^9}, 3.690114585761396*^9, 3.690116551544072*^9, 
   3.690608895768734*^9, 3.690622974236909*^9, 3.692530460299315*^9, 
   3.69260826362527*^9, 3.692611833039324*^9, 3.692626191934885*^9, 
   3.69268106490051*^9, 3.693130681197586*^9, 3.6932011403721657`*^9, 
   3.693573700588441*^9, 3.6936537541493692`*^9, 3.709454566833811*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Two-loop ",
 Cell[BoxData[
  FormBox["\[Gamma]", TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6898427586114407`*^9, 3.6898427803596287`*^9}, {
  3.6898653326596127`*^9, 3.6898653330741663`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"twoLoop\[Gamma]\[Sigma]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"gamma2", ",", 
     RowBox[{"sigma", "^", "2"}]}], "]"}], "//", "simp"}]}]], "Input",
 CellChangeTimes->{{3.68984261935842*^9, 3.689842645478087*^9}, {
  3.6898443271701937`*^9, 3.689844332919829*^9}, {3.689865334450651*^9, 
  3.6898653382584143`*^9}, {3.6898654792595453`*^9, 3.689865479698309*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ScriptCapitalN]", " ", 
    SubsuperscriptBox["g", "\[Sigma]", "4"]}], "216"], "+", 
  FractionBox[
   RowBox[{"13", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "m"}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
   RowBox[{"3456", " ", "m"}]], "+", 
  RowBox[{
   FractionBox["1", "9"], " ", "\[ScriptCapitalN]", " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "-", 
  RowBox[{
   FractionBox["11", "432"], " ", "\[ScriptCapitalN]", " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "+", 
  FractionBox[
   RowBox[{"13", " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "4"]}], "432"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "4"], "216"], "-", 
     RowBox[{
      FractionBox["11", "432"], " ", "n", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "2"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "9"], " ", "n", " ", 
      OverscriptBox["\[Lambda]", "~"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubscriptBox["g", "\[Sigma]"]}], "+", 
     RowBox[{
      FractionBox["1", "216"], " ", "n", " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "9"], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "3"], " ", 
      SubscriptBox["\[Lambda]", "\[Sigma]"]}], "-", 
     RowBox[{
      FractionBox["11", "432"], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "2"], " ", 
      SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.692529379625043*^9, 3.692530460504066*^9, 
  3.692608263784296*^9, 3.6926118333929577`*^9, 3.692626192346374*^9, 
  3.692681065370245*^9, 3.69313068146388*^9, 3.693201140574267*^9, 
  3.693573700792075*^9, 3.693653754399968*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"twoLoop\[Gamma]\[CapitalPhi]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"gamma2", ",", "Phisq"}], "]"}], "//", "simp"}]}]], "Input",
 CellChangeTimes->{{3.689842654215241*^9, 3.689842660405987*^9}, {
  3.689844338321807*^9, 3.689844343055868*^9}, {3.689865345363841*^9, 
  3.689865350778448*^9}, {3.690028072115117*^9, 3.690028096030113*^9}, {
  3.690028153753462*^9, 3.690028272942252*^9}, {3.690028341981798*^9, 
  3.6900283422627077`*^9}, {3.690028392572887*^9, 3.690028925276449*^9}, {
  3.690029044860376*^9, 3.690029049291937*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "432"], " ", 
   RowBox[{"(", 
    RowBox[{"26", "-", 
     RowBox[{"11", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "4"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox[
         OverscriptBox["\[Lambda]", "~"], "2"], " ", 
        SubsuperscriptBox["g", "\[Rho]", "2"]}], 
       RowBox[{"216", " ", "m"}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "26"}], "+", 
         RowBox[{"13", " ", "m"}], "-", 
         RowBox[{"11", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"11", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"]}], 
      RowBox[{"432", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"]}], 
      RowBox[{"3", " ", "m"}]], "-", 
     RowBox[{
      FractionBox["11", "432"], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "2"]}], "+", 
     FractionBox[
      RowBox[{"13", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"]}], 
      RowBox[{"108", " ", "m"}]]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"18", " ", 
       SuperscriptBox["m", "2"]}]], "-", 
     FractionBox[
      RowBox[{"11", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"864", " ", 
       SuperscriptBox["m", "2"]}]]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "9"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "-", 
  RowBox[{
   FractionBox["11", "432"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}]}]], "Output",
 CellChangeTimes->{3.6925291248157578`*^9, 3.6925293806666*^9, 
  3.692530460554594*^9, 3.692608263825631*^9, 3.6926118334767447`*^9, 
  3.692626192459544*^9, 3.692681065469544*^9, 3.693130681530458*^9, 
  3.693201140625112*^9, 3.693573700842304*^9, 3.6936537544498873`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"twoLoop\[Gamma]\[Rho]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"gamma2", ",", "rhosq"}], "]"}], "//", "simp"}]}]], "Input",
 CellChangeTimes->{{3.689842698223455*^9, 3.689842703190205*^9}, {
  3.689844347729721*^9, 3.689844351959778*^9}, {3.68986536274372*^9, 
  3.689865365805855*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "864"], " ", 
   RowBox[{"(", 
    RowBox[{"74", "-", 
     RowBox[{"11", " ", "m"}], "-", 
     RowBox[{"11", " ", 
      SuperscriptBox["m", "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "4"]}], "-", 
  RowBox[{
   FractionBox["11", "432"], " ", "n", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", "m", "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", "\[ScriptCapitalN]", " ", 
    SubsuperscriptBox["g", "\[Rho]", "4"]}], 
   RowBox[{"432", " ", 
    SuperscriptBox["m", "2"]}]], "+", 
  RowBox[{
   FractionBox["2", "9"], " ", "n", " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubscriptBox["g", "\[Sigma]"]}], "-", 
  RowBox[{
   FractionBox["11", "432"], " ", "\[ScriptCapitalN]", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"]}], "+", 
  RowBox[{
   FractionBox["1", "216"], " ", "n", " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ScriptCapitalN]", " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"18", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{"29", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"288", " ", "m"}]], "-", 
     FractionBox[
      RowBox[{"11", " ", "\[ScriptCapitalN]", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"864", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "200"}], "+", 
         RowBox[{"26", " ", "m"}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "4"]}], 
      RowBox[{"3456", " ", 
       SuperscriptBox["m", "2"]}]]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "9"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "-", 
  RowBox[{
   FractionBox["11", "432"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.689842704271441*^9, 3.689844127159733*^9, 3.689844184308827*^9, 
   3.689844352980061*^9, 3.689844588810954*^9, 3.689844880893025*^9, 
   3.689865366633912*^9, 3.689867259893524*^9, 3.6899449636175137`*^9, 
   3.689945169023778*^9, 3.690026397801433*^9, 3.6900264386466713`*^9, 
   3.690026608020426*^9, 3.690027262467453*^9, 3.690029053001103*^9, 
   3.690029174010906*^9, 3.690029254545814*^9, 3.6900292880862513`*^9, 
   3.690029368922874*^9, 3.690029506172546*^9, 3.6900295683970823`*^9, 
   3.690029600802622*^9, 3.690029675261689*^9, 3.6900297936549883`*^9, 
   3.690029839466152*^9, 3.6900300314172153`*^9, {3.690030102526998*^9, 
   3.690030125937358*^9}, 3.690030192812408*^9, 3.690030416602476*^9, 
   3.690030478545211*^9, 3.6900306190589457`*^9, 3.690030810875629*^9, 
   3.690030848235711*^9, 3.690030970420775*^9, 3.690031030071891*^9, 
   3.690031126467902*^9, {3.690031195959413*^9, 3.690031217510325*^9}, 
   3.690031561212678*^9, 3.6900316489973497`*^9, 3.690031889510425*^9, 
   3.6900319577407227`*^9, 3.6900320368438377`*^9, 3.690032180588922*^9, {
   3.69003239248491*^9, 3.690032418911528*^9}, 3.690032490439036*^9, 
   3.6900327304069033`*^9, 3.690032803928865*^9, 3.6900331196165237`*^9, 
   3.690033160214967*^9, 3.690078538774197*^9, 3.690078777087471*^9, {
   3.690088258863661*^9, 3.690088287683559*^9}, 3.6901145860503473`*^9, 
   3.690116551944149*^9, 3.690608896169036*^9, 3.690622974637486*^9, 
   3.692529381612669*^9, 3.692529838867302*^9, 3.6925304606049633`*^9, 
   3.692608263868143*^9, 3.692611833559667*^9, 3.692626192565846*^9, 
   3.692681065648467*^9, 3.693130681597275*^9, 3.693201140675263*^9, 
   3.693573700892953*^9, 3.693653754500616*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Three-loop ",
 Cell[BoxData[
  FormBox["\[Gamma]", TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6898427586114407`*^9, 3.6898427803596287`*^9}, {
  3.6898653326596127`*^9, 3.6898653330741663`*^9}, {3.689938283583123*^9, 
  3.6899382845148993`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"threeLoop\[Gamma]\[Sigma]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"gamma3", ",", 
     RowBox[{"sigma", "^", "2"}]}], "]"}], "//", "simp"}]}]], "Input",
 CellChangeTimes->{{3.68984261935842*^9, 3.689842645478087*^9}, {
  3.6898443271701937`*^9, 3.689844332919829*^9}, {3.689865334450651*^9, 
  3.6898653382584143`*^9}, {3.6898654792595453`*^9, 3.689865479698309*^9}, {
  3.689938288396262*^9, 3.6899382939085903`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SubsuperscriptBox["g", "\[Sigma]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[ScriptCapitalN]", " ", 
       RowBox[{"(", 
        RowBox[{"4280", "+", 
         RowBox[{"1381", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
      RowBox[{"2592", " ", "\[ScriptCapitalN]", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "31104"], "-", 
  RowBox[{
   FractionBox["1", "648"], " ", "\[ScriptCapitalN]", " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"12", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "5"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8882"}], "+", "\[ScriptCapitalN]"}], ")"}]}], " ", 
       "\[ScriptCapitalN]"}], "-", 
      RowBox[{"4320", " ", "\[ScriptCapitalN]", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "20736"], "+", 
  FractionBox[
   RowBox[{"65", " ", "\[ScriptCapitalN]", " ", 
    SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "2592"], "-", 
  FractionBox[
   RowBox[{"119", " ", "\[ScriptCapitalN]", " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "4"]}], "7776"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5195", "-", 
      RowBox[{"2592", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "6"]}], "62208"], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"25", " ", "\[ScriptCapitalN]", " ", 
        SuperscriptBox[
         OverscriptBox["\[Lambda]", "~"], "2"], " ", 
        SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
        SubscriptBox["\[Lambda]", "\[Rho]"]}], 
       RowBox[{"1296", " ", 
        SuperscriptBox["m", "2"]}]]}], "-", 
     FractionBox[
      RowBox[{"25", " ", "\[ScriptCapitalN]", " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"1296", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"133", " ", "n"}], "-", 
         RowBox[{"72", " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"864", " ", "m"}]], "-", 
     FractionBox[
      RowBox[{"119", " ", "\[ScriptCapitalN]", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"15552", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{"55", " ", "\[ScriptCapitalN]", " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"1728", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{"103", " ", "\[ScriptCapitalN]", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"62208", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1315", "-", 
         RowBox[{"864", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"10368", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "55912"}], "+", 
         RowBox[{"10390", " ", "m"}], "+", 
         RowBox[{"3401", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24"}], "+", 
            RowBox[{"4", " ", "m"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "4"]}], 
      RowBox[{"497664", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1067", "-", 
         RowBox[{"432", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"10368", " ", "m"}]], "-", 
     FractionBox[
      RowBox[{"157", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], 
      RowBox[{"31104", " ", "m"}]]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"85", " ", "n", " ", 
        SuperscriptBox[
         OverscriptBox["\[Lambda]", "~"], "4"], " ", 
        SubsuperscriptBox["g", "\[Rho]", "2"]}], "15552"]}], "-", 
     RowBox[{
      FractionBox["13", "324"], " ", "n", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "3"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubscriptBox["g", "\[Sigma]"]}], "-", 
     FractionBox[
      RowBox[{"\[ScriptCapitalN]", " ", 
       RowBox[{"(", 
        RowBox[{"56", "-", 
         RowBox[{"28", " ", "m"}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"48", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       SubscriptBox["g", "\[Sigma]"]}], 
      RowBox[{"2592", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{"103", " ", "\[ScriptCapitalN]", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "4"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"]}], "31104"], "+", 
     RowBox[{
      FractionBox["71", "864"], " ", "\[ScriptCapitalN]", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "3"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "3"]}], "-", 
     RowBox[{
      FractionBox["61", "648"], " ", "n", " ", 
      OverscriptBox["\[Lambda]", "~"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "3"]}], "+", 
     FractionBox[
      RowBox[{"103", " ", "\[ScriptCapitalN]", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "4"]}], "31104"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "6"], " ", 
       RowBox[{"(", 
        RowBox[{"5798", "+", 
         RowBox[{"1381", " ", "m"}], "+", 
         RowBox[{"1381", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"5184", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "62208"], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"535", " ", "n"}], "-", 
         RowBox[{"324", " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "1944"], "+", 
     RowBox[{
      FractionBox["1", "243"], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "2"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"152", " ", "n"}], "-", 
        RowBox[{"81", " ", "n", " ", 
         SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "n"}], " ", 
          RowBox[{"(", 
           RowBox[{"7288", "-", 
            RowBox[{"3644", " ", "m"}], "-", 
            RowBox[{"2102", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"3", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
      RowBox[{"62208", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4280"}], "+", 
            RowBox[{"2140", " ", "m"}], "+", 
            RowBox[{"472", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"1381", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
      RowBox[{"31104", " ", "m"}]], "+", 
     RowBox[{
      FractionBox["1", "648"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"6", " ", "m"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "5"], " ", 
      SubscriptBox["\[Lambda]", "\[Sigma]"]}], "-", 
     FractionBox[
      RowBox[{"199", " ", "n", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], "5184"], "+", 
     RowBox[{
      FractionBox["85", "864"], " ", "n", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "2"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubscriptBox["g", "\[Sigma]"], " ", 
      SubscriptBox["\[Lambda]", "\[Sigma]"]}], "-", 
     RowBox[{
      FractionBox["1", "54"], " ", "\[ScriptCapitalN]", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "3"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
      SubscriptBox["\[Lambda]", "\[Sigma]"]}], "-", 
     RowBox[{
      FractionBox["1", "54"], " ", "\[ScriptCapitalN]", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
      SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
     RowBox[{
      FractionBox["7", "324"], " ", "n", " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
      SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
     RowBox[{
      FractionBox["1", "864"], " ", 
      OverscriptBox["\[Lambda]", "~"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"463", " ", "n"}], "-", 
        RowBox[{"216", " ", "n", " ", 
         SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
     FractionBox[
      RowBox[{"103", " ", "n", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "7776"], "-", 
     FractionBox[
      RowBox[{"121", " ", "n", " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "2592"], "-", 
     FractionBox[
      RowBox[{"\[ScriptCapitalN]", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "10368"], "+", 
     FractionBox[
      RowBox[{"49", " ", "n", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "15552"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "4"], " ", 
       RowBox[{"(", 
        RowBox[{"17766", "-", "m", "-", 
         SuperscriptBox["m", "2"], "-", 
         RowBox[{"8640", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "41472"], "+", 
     FractionBox[
      RowBox[{"65", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "2592"], "-", 
     FractionBox[
      RowBox[{"119", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "4"]}], "7776"]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.689944965089394*^9, 3.6899451696976357`*^9, 3.6900263980359364`*^9, 
   3.690026438877974*^9, 3.6900266082756844`*^9, 3.6900272742548113`*^9, 
   3.690029074457745*^9, 3.690029188821953*^9, {3.69002926513944*^9, 
   3.690029293107038*^9}, 3.690029384614023*^9, 3.6900296208069572`*^9, 
   3.690029681181932*^9, 3.690029793967637*^9, 3.690029861989851*^9, 
   3.690030047746545*^9, 3.690030137794339*^9, 3.690030208222497*^9, 
   3.6900304326268587`*^9, 3.690030483481093*^9, {3.6900310303412046`*^9, 
   3.690031053786941*^9}, 3.690031126734291*^9, {3.690031196233221*^9, 
   3.690031217776638*^9}, 3.690031689278411*^9, {3.690031889778857*^9, 
   3.690031913320161*^9}, 3.690031963677548*^9, 3.690032037106244*^9, 
   3.690032186090518*^9, {3.690032392757595*^9, 3.690032419178322*^9}, 
   3.690032497469614*^9, 3.69003273593755*^9, 3.6900328042112007`*^9, {
   3.690033134853888*^9, 3.690033160508325*^9}, 3.690078538979989*^9, 
   3.690078777358674*^9, {3.690088259158798*^9, 3.690088287984396*^9}, 
   3.690114586294324*^9, 3.690116552238676*^9, 3.6906088965528593`*^9, 
   3.690622974938541*^9, 3.6925304608314953`*^9, 3.692608264089241*^9, 
   3.692611833979713*^9, 3.692626193053681*^9, 3.692681066055789*^9, 
   3.6931306819299793`*^9, 3.693201140936462*^9, 3.693573701144685*^9, 
   3.6936537547852087`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"threeLoop\[Gamma]\[CapitalPhi]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"gamma3", ",", "Phisq"}], "]"}], "//", "simp"}]}]], "Input",
 CellChangeTimes->{{3.689842654215241*^9, 3.689842660405987*^9}, {
  3.689844338321807*^9, 3.689844343055868*^9}, {3.689865345363841*^9, 
  3.689865350778448*^9}, {3.6899382961134777`*^9, 3.689938301649475*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SubsuperscriptBox["g", "\[Sigma]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"9064", "+", 
      RowBox[{"232", " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["\[ScriptCapitalN]", "2"]}], "-", 
      RowBox[{"5184", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "31104"], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"17", " ", 
        SuperscriptBox[
         OverscriptBox["\[Lambda]", "~"], "2"], " ", 
        SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
        SubscriptBox["\[Lambda]", "\[Rho]"]}], 
       RowBox[{"648", " ", 
        SuperscriptBox["m", "2"]}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "544"}], "+", 
         RowBox[{"272", " ", "m"}], "-", 
         RowBox[{"217", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"441", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       SubsuperscriptBox["g", "\[Rho]", "5"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"10368", " ", 
       SuperscriptBox["m", "3"]}]], "+", 
     FractionBox[
      RowBox[{"17", " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"324", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{"55", "-", 
         RowBox[{"24", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"72", " ", 
       SuperscriptBox["m", "2"]}]], "-", 
     FractionBox[
      RowBox[{"1223", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"31104", " ", 
       SuperscriptBox["m", "2"]}]], "-", 
     FractionBox[
      RowBox[{"17", " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"648", " ", 
       SuperscriptBox["m", "2"]}]], "-", 
     FractionBox[
      RowBox[{"157", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"31104", " ", "m"}]], "-", 
     FractionBox[
      RowBox[{"59", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"31104", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "23642"}], "+", 
         RowBox[{"5881", " ", "m"}], "+", 
         RowBox[{"931", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"386", " ", "\[ScriptCapitalN]"}], "-", 
         RowBox[{"2592", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "m"}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"62208", " ", 
       SuperscriptBox["m", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"544", "-", 
         RowBox[{"157", " ", "m"}], "-", 
         RowBox[{"89", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"]}], 
      RowBox[{"20736", " ", 
       SuperscriptBox["m", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"920", "-", 
         RowBox[{"109", " ", "m"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "4"]}], 
      RowBox[{"41472", " ", 
       SuperscriptBox["m", "3"]}]]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"544", "-", 
      RowBox[{"441", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "5"], " ", 
    SubscriptBox["\[Lambda]", "\[Sigma]"]}], "5184"], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"5881", "+", 
      RowBox[{"193", " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"2592", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "15552"], "-", 
  FractionBox[
   RowBox[{"157", " ", 
    SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "5184"], "-", 
  FractionBox[
   RowBox[{"109", " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "4"]}], "10368"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "546"}], "+", 
         RowBox[{"103", " ", "m"}], "+", 
         RowBox[{"103", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "4"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"]}], 
      RowBox[{"15552", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "942"}], "-", 
         RowBox[{"199", " ", "m"}], "-", 
         RowBox[{"199", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"]}], 
      RowBox[{"10368", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "272"}], "+", 
         RowBox[{"136", " ", "m"}], "-", 
         RowBox[{"27", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"147", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       SubscriptBox["g", "\[Sigma]"]}], 
      RowBox[{"864", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"222", "-", 
         RowBox[{"13", " ", "m"}], "-", 
         RowBox[{"13", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "4"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"]}], "62208"], "+", 
     RowBox[{
      FractionBox["7", "864"], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "3"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "3"]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"544", "-", 
         RowBox[{"147", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"]}], 
      RowBox[{"1728", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "59"}], "-", 
         RowBox[{"13", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "4"]}], "15552"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"47402", "-", 
         RowBox[{"59", " ", "m"}], "-", 
         RowBox[{"59", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"824", " ", "\[ScriptCapitalN]"}], "-", 
         RowBox[{"20736", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
      RowBox[{"31104", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"6798", "-", 
         RowBox[{"5", " ", "\[ScriptCapitalN]"}], "-", 
         RowBox[{"3888", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
      RowBox[{"7776", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6798"}], "+", 
         RowBox[{"3399", " ", "m"}], "-", 
         RowBox[{"288", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"184", " ", "\[ScriptCapitalN]"}], "-", 
         RowBox[{"1944", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
      RowBox[{"7776", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5822"}], "+", 
         RowBox[{"2911", " ", "m"}], "+", 
         RowBox[{"931", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"180", " ", "\[ScriptCapitalN]"}], "-", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
      RowBox[{"15552", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"31104", " ", 
        SuperscriptBox["m", "3"]}]], 
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"9064", "-", 
         RowBox[{"9064", " ", "m"}], "+", 
         RowBox[{"7950", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"1694", " ", 
          SuperscriptBox["m", "3"]}], "+", 
         RowBox[{"193", " ", 
          SuperscriptBox["m", "4"]}], "-", 
         RowBox[{"484", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"116", " ", "m", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"704", " ", 
          SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}], "-", 
         RowBox[{"13", " ", 
          SuperscriptBox["\[ScriptCapitalN]", "2"]}], "-", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"4", " ", "m"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["m", "3"]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}]}], "-", 
     FractionBox[
      RowBox[{"121", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"2592", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"288", " ", "m"}]], "-", 
     FractionBox[
      RowBox[{"121", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], "2592"], "-", 
     FractionBox[
      RowBox[{"199", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], "5184"], "+", 
     FractionBox[
      RowBox[{"17", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"162", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"55", "-", 
         RowBox[{"24", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"72", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{"103", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], 
      RowBox[{"7776", " ", "m"}]], "-", 
     FractionBox[
      RowBox[{"199", " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], 
      RowBox[{"5184", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{"193", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "15552"], "-", 
     FractionBox[
      RowBox[{"59", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], 
      RowBox[{"15552", " ", "m"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.689944968539447*^9, 3.689945171649342*^9, 3.690026398101494*^9, 
   3.690026438937997*^9, 3.69002660833663*^9, 3.690027285531567*^9, 
   3.690029397316279*^9, 3.690029625258265*^9, 3.6900297940555763`*^9, 
   3.690030054631391*^9, 3.6900301499175377`*^9, 3.69003022345822*^9, 
   3.690030440438067*^9, 3.690030485509571*^9, 3.6900310304039307`*^9, 
   3.690031126802083*^9, {3.690031196314736*^9, 3.690031217879718*^9}, 
   3.690031889859992*^9, 3.690032037176839*^9, 3.690032212145688*^9, {
   3.690032392842215*^9, 3.6900324192454348`*^9}, 3.690032751879611*^9, 
   3.6900328042931004`*^9, 3.690033160597292*^9, 3.690078539039393*^9, 
   3.690078777421976*^9, {3.6900882592476797`*^9, 3.690088288067217*^9}, 
   3.690114586380993*^9, 3.69011655232747*^9, 3.690608896745399*^9, 
   3.690622975051618*^9, 3.692530460894537*^9, 3.692608264194324*^9, 
   3.692611834077281*^9, 3.69262619316686*^9, 3.692681066208061*^9, 
   3.693130682087327*^9, 3.693201141082734*^9, 3.693573701255292*^9, 
   3.693653754946075*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"threeLoop\[Gamma]\[Rho]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"gamma3", ",", "rhosq"}], "]"}], "//", "simp"}]}]], "Input",
 CellChangeTimes->{{3.689842698223455*^9, 3.689842703190205*^9}, {
  3.689844347729721*^9, 3.689844351959778*^9}, {3.68986536274372*^9, 
  3.689865365805855*^9}, {3.689938298510379*^9, 3.6899383042391167`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "846"}], "+", 
      RowBox[{"145", " ", "m"}], "+", 
      RowBox[{"145", " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", "n", " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "4"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "2"]}], "20736"], "-", 
  FractionBox[
   RowBox[{"13", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "46"}], "+", 
      RowBox[{"13", " ", "m"}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", "n", " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "3"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
    SubscriptBox["g", "\[Sigma]"]}], "5184"], "-", 
  FractionBox[
   RowBox[{"\[ScriptCapitalN]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "188"}], "+", 
      RowBox[{"94", " ", "m"}], "+", 
      RowBox[{"349", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"48", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
    OverscriptBox["\[Lambda]", "~"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
    SubscriptBox["g", "\[Sigma]"]}], 
   RowBox[{"2592", " ", 
    SuperscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"92", "+", 
      RowBox[{"13", " ", "m"}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", "\[ScriptCapitalN]", " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "4"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"]}], "31104"], "+", 
  RowBox[{
   FractionBox["7", "864"], " ", "\[ScriptCapitalN]", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"]}], "-", 
  RowBox[{
   FractionBox["1", "162"], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"3", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"]}], "-", 
  FractionBox[
   RowBox[{"\[ScriptCapitalN]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "98"}], "+", 
      RowBox[{"13", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "4"]}], "31104"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "6"], " ", 
    RowBox[{"(", 
     RowBox[{"35276", "+", 
      RowBox[{"516", " ", "m"}], "+", 
      RowBox[{"503", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"26", " ", 
       SuperscriptBox["m", "3"]}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["m", "4"]}], "-", 
      RowBox[{"20736", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "124416"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{"66466", "+", 
         RowBox[{"201", " ", "m"}], "+", 
         RowBox[{"201", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"46", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
      RowBox[{"31104", " ", "n", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "62208"], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{"4280", "+", 
         RowBox[{"103", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
      RowBox[{"2592", " ", "n", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "31104"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "n"}], " ", 
       RowBox[{"(", 
        RowBox[{"9880", "-", 
         RowBox[{"4940", " ", "m"}], "-", 
         RowBox[{"1076", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"13", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
      RowBox[{"2592", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", "n", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
   RowBox[{"31104", " ", "m"}]], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2140"}], "+", 
         RowBox[{"1070", " ", "m"}], "-", 
         RowBox[{"271", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"639", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
      RowBox[{"648", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", "n", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
   RowBox[{"7776", " ", "m"}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"62208", " ", 
     SuperscriptBox["m", "2"]}]], 
   RowBox[{
    SubsuperscriptBox["g", "\[Rho]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{"8560", "-", 
         RowBox[{"8560", " ", "m"}], "+", 
         RowBox[{"7644", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"1784", " ", 
          SuperscriptBox["m", "3"]}], "+", 
         RowBox[{"409", " ", 
          SuperscriptBox["m", "4"]}], "-", 
         RowBox[{"5318", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"1381", " ", "m", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"1051", " ", 
          SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}]}], ")"}]}], 
      "-", 
      RowBox[{"1296", " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"4", " ", "m"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["m", "3"]}], ")"}], " ", "n", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1970", "-", 
      RowBox[{"441", " ", "m"}], "-", 
      RowBox[{"441", " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "5"], " ", 
    SubscriptBox["\[Lambda]", "\[Sigma]"]}], "10368"], "-", 
  RowBox[{
   FractionBox["1", "54"], " ", "n", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   FractionBox["149", "864"], " ", "n", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubscriptBox["g", "\[Sigma]"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "-", 
  FractionBox[
   RowBox[{"199", " ", "\[ScriptCapitalN]", " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "3"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    SubscriptBox["\[Lambda]", "\[Sigma]"]}], "5184"], "-", 
  FractionBox[
   RowBox[{"121", " ", "\[ScriptCapitalN]", " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
    SubscriptBox["\[Lambda]", "\[Sigma]"]}], "2592"], "-", 
  RowBox[{
   FractionBox["25", "648"], " ", "n", " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   FractionBox["1", "432"], " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"133", " ", "n"}], "-", 
     RowBox[{"72", " ", "n", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  FractionBox[
   RowBox[{"23", " ", "n", " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "31104"], "-", 
  RowBox[{
   FractionBox["1", "54"], " ", "n", " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubscriptBox["g", "\[Sigma]"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "+", 
  FractionBox[
   RowBox[{"193", " ", "\[ScriptCapitalN]", " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "15552"], "+", 
  FractionBox[
   RowBox[{"103", " ", "n", " ", 
    SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "31104"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "4"], " ", 
    RowBox[{"(", 
     RowBox[{"11376", "+", 
      RowBox[{"193", " ", "m"}], "+", 
      RowBox[{"193", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"5184", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "31104"], "-", 
  FractionBox[
   RowBox[{"157", " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "3"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "5184"], "-", 
  FractionBox[
   RowBox[{"109", " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "4"]}], "10368"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[ScriptCapitalN]", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"324", " ", 
       SuperscriptBox["m", "2"]}]], "-", 
     FractionBox[
      RowBox[{"\[ScriptCapitalN]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "22"}], "+", 
         RowBox[{"11", " ", "m"}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"24", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       SubsuperscriptBox["g", "\[Rho]", "5"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"2592", " ", 
       SuperscriptBox["m", "3"]}]], "+", 
     FractionBox[
      RowBox[{"7", " ", "\[ScriptCapitalN]", " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"648", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"149", " ", "n"}], "-", 
         RowBox[{"72", " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"216", " ", "m"}]], "-", 
     FractionBox[
      RowBox[{"229", " ", "\[ScriptCapitalN]", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"5184", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{"199", " ", "\[ScriptCapitalN]", " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"5184", " ", 
       SuperscriptBox["m", "2"]}]], "-", 
     FractionBox[
      RowBox[{"25", " ", "n", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], "3456"], "+", 
     FractionBox[
      RowBox[{"49", " ", "\[ScriptCapitalN]", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"31104", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "4"], " ", 
       RowBox[{"(", 
        RowBox[{"20274", "-", 
         RowBox[{"191", " ", "m"}], "-", 
         RowBox[{"191", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"9072", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"31104", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "n"}], " ", 
          RowBox[{"(", 
           RowBox[{"17630", "-", 
            RowBox[{"4441", " ", "m"}], "-", 
            RowBox[{"709", " ", 
             SuperscriptBox["m", "2"]}], "+", "\[ScriptCapitalN]"}], ")"}]}], 
         "-", 
         RowBox[{"2160", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "m"}], ")"}], " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"41472", " ", 
       SuperscriptBox["m", "2"]}]], "-", 
     FractionBox[
      RowBox[{"13", " ", 
       RowBox[{"(", 
        RowBox[{"56", "-", 
         RowBox[{"5", " ", "m"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", "\[ScriptCapitalN]", " ", 
       
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"]}], 
      RowBox[{"10368", " ", 
       SuperscriptBox["m", "3"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "14696"}], "+", 
         RowBox[{"1904", " ", "m"}], "+", 
         RowBox[{"67", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", "\[ScriptCapitalN]", " ", 
       
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "4"]}], 
      RowBox[{"497664", " ", 
       SuperscriptBox["m", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "92360"}], "+", 
         RowBox[{"14898", " ", "m"}], "+", 
         RowBox[{"3353", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"1728", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24"}], "+", 
            RowBox[{"4", " ", "m"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "4"]}], 
      RowBox[{"82944", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"909632", "-", 
         RowBox[{"262000", " ", "m"}], "-", 
         RowBox[{"13812", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"6542", " ", 
          SuperscriptBox["m", "3"]}], "-", 
         RowBox[{"25", " ", 
          SuperscriptBox["m", "4"]}], "-", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "80"}], "+", 
            RowBox[{"4", " ", "m"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["m", "2"]}]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "6"]}], 
      RowBox[{"1990656", " ", 
       SuperscriptBox["m", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1097", "-", 
         RowBox[{"432", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"5184", " ", "m"}]], "-", 
     FractionBox[
      RowBox[{"25", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], 
      RowBox[{"3456", " ", "m"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6899449719060373`*^9, 3.689945172468577*^9, 3.690026398182253*^9, 
   3.690026439002141*^9, 3.690026608395718*^9, 3.6900272920514193`*^9, 
   3.6900294235929823`*^9, 3.690029794177669*^9, 3.690030063879414*^9, 
   3.690030153233906*^9, 3.690030226872316*^9, 3.6900304874157887`*^9, 
   3.690031030470807*^9, 3.690031126871209*^9, {3.6900311964107113`*^9, 
   3.690031217980886*^9}, 3.6900318899439783`*^9, 3.6900320372424507`*^9, 
   3.6900322212989683`*^9, {3.690032392938656*^9, 3.690032419304371*^9}, 
   3.690032758191205*^9, 3.690032804376709*^9, {3.690033160736709*^9, 
   3.6900331870284348`*^9}, 3.690078539099099*^9, 3.69007877749192*^9, {
   3.690088259341857*^9, 3.690088288151395*^9}, 3.690114586472089*^9, 
   3.6901165525095243`*^9, 3.690608896881689*^9, 3.690622975196206*^9, 
   3.692530460956296*^9, 3.692608264288905*^9, 3.692611834241342*^9, 
   3.6926261932712173`*^9, 3.692681066326082*^9, 3.69313068217376*^9, 
   3.693201141235983*^9, 3.6935737016561213`*^9, 3.6936537551321363`*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Beta functions", "Section",
 CellChangeTimes->{{3.709014563342907*^9, 3.709014569080866*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "One-loop ",
 Cell[BoxData[
  FormBox["\[Beta]", TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.689842766355432*^9, 3.689842773615553*^9}, {
  3.6898664158087673`*^9, 3.6898664160889473`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"oneLoop\[Beta]g\[Sigma]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"beta1", ",", "bgsigma"}], "]"}], "//", "simp"}]}]], "Input",
 CellChangeTimes->{{3.6887339696262703`*^9, 3.68873402054214*^9}, {
  3.6898420094011183`*^9, 3.689842014718379*^9}, {3.689842063313542*^9, 
  3.6898420705594387`*^9}, {3.689844220463571*^9, 3.689844285814845*^9}, {
  3.689844357505589*^9, 3.689844362279903*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SubsuperscriptBox["g", "\[Sigma]", "3"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        OverscriptBox["\[Lambda]", "~"], " ", 
        SubsuperscriptBox["g", "\[Rho]", "2"]}], "m"]}], "-", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"]}], "m"]}], ")"}]}], "-", 
  RowBox[{
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   SubscriptBox["g", "\[Sigma]"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Gamma]", 
      RowBox[{"\[Sigma]", ",", "1"}]], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"\[CapitalPhi]", ",", "1"}]]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.688734005681961*^9, 3.6887342543183403`*^9, 3.688734807795492*^9, 
   3.688735040836542*^9, {3.688735120205317*^9, 3.688735147786614*^9}, 
   3.6888151348972187`*^9, 3.6888162619612303`*^9, 3.688817208420615*^9, 
   3.688820305643466*^9, 3.68883046965582*^9, 3.688880943493568*^9, 
   3.6888810853756332`*^9, 3.6888811179361277`*^9, 3.688883707398477*^9, 
   3.688894164073216*^9, 3.688898243154274*^9, 3.688902733591126*^9, 
   3.688902942468313*^9, 3.68896919299944*^9, 3.688988932402678*^9, 
   3.689052728746441*^9, 3.6890682301922827`*^9, 3.689073995130966*^9, 
   3.689137577579523*^9, 3.689138795210609*^9, 3.689842015779339*^9, 
   3.6898420727173653`*^9, 3.689842390188101*^9, 3.68984412835651*^9, {
   3.6898441854266*^9, 3.689844259443677*^9}, 3.689844363010694*^9, 
   3.68984459097167*^9, 3.689844883501152*^9, 3.689866054279752*^9, 
   3.6898672663821287`*^9, 3.689945220055109*^9, 3.690026398442264*^9, 
   3.6900264392963943`*^9, 3.690026608677218*^9, 3.690027331233509*^9, 
   3.6900297947569637`*^9, 3.6900310307517633`*^9, 3.690031127270403*^9, {
   3.690031196762096*^9, 3.690031218276619*^9}, 3.690031890260868*^9, 
   3.6900320375979958`*^9, 3.690032252071958*^9, 3.690032296531176*^9, {
   3.690032393286701*^9, 3.690032419594203*^9}, 3.690032804830811*^9, 
   3.6900328666309566`*^9, 3.6900331611807413`*^9, 3.690033198304721*^9, 
   3.690078539291807*^9, 3.6900787777547607`*^9, {3.690088259632661*^9, 
   3.690088288417632*^9}, 3.690114586668*^9, 3.6901165527781563`*^9, 
   3.6906088971565113`*^9, 3.690622975521537*^9, 3.692530461183131*^9, 
   3.69260826447038*^9, 3.692611834594681*^9, 3.692626193732821*^9, 
   3.692681066705615*^9, 3.693130682431097*^9, 3.693201141516699*^9, 
   3.693573701858322*^9, 3.693653755517276*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"oneLoop\[Beta]g\[Rho]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"beta1", ",", "bgrho"}], "]"}], "//", "simp"}]}]], "Input",
 CellChangeTimes->{{3.6887339696262703`*^9, 3.68873402054214*^9}, {
  3.6887341408390427`*^9, 3.688734145136979*^9}, {3.6898420420405607`*^9, 
  3.689842085638269*^9}, {3.689844367721977*^9, 3.6898443715837383`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", "m"}], ")"}], " ", 
    SubsuperscriptBox["g", "\[Rho]", "3"]}], 
   RowBox[{"2", " ", "m"}]], "-", 
  RowBox[{"2", " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubscriptBox["g", "\[Rho]"], " ", 
   SubscriptBox["g", "\[Sigma]"]}], "-", 
  RowBox[{
   SubscriptBox["g", "\[Rho]"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "m"}], ")"}], " ", 
    SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
    SubscriptBox["\[Lambda]", "\[Rho]"]}], 
   RowBox[{"4", " ", "m"}]], "+", 
  RowBox[{
   SubscriptBox["g", "\[Rho]"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Gamma]", 
      RowBox[{"\[Rho]", ",", "1"}]], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"\[CapitalPhi]", ",", "1"}]]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.688734005681961*^9, 3.6887341458941507`*^9, 3.68873425564019*^9, 
   3.688734811108077*^9, 3.688735149575163*^9, 3.6888151364144278`*^9, 
   3.6888162633847933`*^9, 3.688817208520442*^9, 3.688820306590149*^9, 
   3.6888304697324877`*^9, 3.688880944423582*^9, 3.688881119596142*^9, 
   3.688883707456859*^9, 3.688894164155789*^9, 3.68889824452413*^9, 
   3.688902733680546*^9, 3.6889029425355186`*^9, 3.688969193036908*^9, 
   3.6889889324813147`*^9, 3.689052728846311*^9, 3.689068230244622*^9, 
   3.689073995178083*^9, 3.689137577618803*^9, 3.6891387952441683`*^9, 
   3.6898420496600447`*^9, 3.689842086866702*^9, 3.689842391288855*^9, 
   3.689844209524122*^9, 3.6898443724536657`*^9, 3.689844592466241*^9, 
   3.6898448847852077`*^9, 3.689866054820808*^9, 3.689867266466817*^9, 
   3.689945220658998*^9, 3.69002639849291*^9, 3.6900264393523006`*^9, 
   3.69002660871938*^9, 3.690027332080048*^9, 3.690029794811368*^9, 
   3.690031030810376*^9, 3.690031127341322*^9, {3.690031196927124*^9, 
   3.690031218342163*^9}, 3.69003189031229*^9, 3.690032037667109*^9, 
   3.690032255124555*^9, {3.690032393419518*^9, 3.69003241966154*^9}, 
   3.6900328049122267`*^9, 3.690032867584024*^9, 3.690033161396964*^9, 
   3.690033201180622*^9, 3.6900785393411016`*^9, 3.6900787778216763`*^9, {
   3.690088259698187*^9, 3.69008828848473*^9}, 3.690114586739468*^9, 
   3.69011655284496*^9, 3.690608897210656*^9, 3.690622975688005*^9, 
   3.692530461216486*^9, 3.6926082645033903`*^9, 3.6926118346780863`*^9, 
   3.6926261938367367`*^9, 3.692681066794444*^9, 3.693130682498267*^9, 
   3.693201141569566*^9, 3.6935737019124603`*^9, 3.6936537555845547`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"oneLoop\[Beta]\[Lambda]\[Sigma]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"beta1", ",", "blambdasigma"}], "]"}], "//", "simp"}]}]], "Input",\

 CellChangeTimes->{{3.689841750136958*^9, 3.689841751432119*^9}, {
   3.689841831824791*^9, 3.6898418433535357`*^9}, {3.689841880512495*^9, 
   3.689841948107643*^9}, {3.689841987761043*^9, 3.689841988167719*^9}, 
   3.68984209512906*^9, {3.689844393453724*^9, 3.6898443974996233`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"]}], "-", 
  RowBox[{"\[ScriptCapitalN]", " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"]}], "-", 
  SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"], "+", 
  RowBox[{"3", " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"], " ", 
   SubscriptBox["\[Gamma]", 
    RowBox[{"\[Sigma]", ",", "1"}]]}]}]], "Output",
 CellChangeTimes->{{3.6898417520734577`*^9, 3.689841785208131*^9}, {
   3.689841815838881*^9, 3.6898418439790573`*^9}, {3.68984189544888*^9, 
   3.689841914433474*^9}, 3.689841950754285*^9, 3.689842095797554*^9, 
   3.689842392273733*^9, 3.689844210313345*^9, 3.6898443982182503`*^9, 
   3.689844593600101*^9, 3.6898448866378927`*^9, 3.6898660553252497`*^9, 
   3.689867266530839*^9, 3.6899452211757298`*^9, 3.690026398543655*^9, 
   3.690026439414583*^9, 3.690026608768906*^9, 3.6900273328417*^9, 
   3.6900297948873463`*^9, 3.6900310308727627`*^9, 3.690031127410524*^9, {
   3.690031197101099*^9, 3.6900312184433413`*^9}, 3.69003189037787*^9, 
   3.690032037733279*^9, 3.6900322566073637`*^9, {3.690032393535413*^9, 
   3.690032419727903*^9}, 3.69003280499533*^9, 3.69003286869207*^9, 
   3.690033161478723*^9, 3.690033204712528*^9, 3.690078539411798*^9, 
   3.69007877788846*^9, {3.690088259765737*^9, 3.690088288550922*^9}, 
   3.690114586784096*^9, 3.690116552910556*^9, 3.690608897275251*^9, 
   3.690622975804619*^9, 3.692530461270721*^9, 3.692608264544674*^9, 
   3.6926118347622643`*^9, 3.692626193953264*^9, 3.6926810668887253`*^9, 
   3.693130682564458*^9, 3.693201141626198*^9, 3.693573701962408*^9, 
   3.693653755650194*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"oneLoop\[Beta]\[Lambda]\[Rho]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"beta1", ",", "blambdarho"}], "]"}], "//", "simp"}]}]], "Input",
 CellChangeTimes->{{3.6887339696262703`*^9, 3.68873402054214*^9}, {
  3.6887341408390427`*^9, 3.688734145136979*^9}, {3.688734177335063*^9, 
  3.688734184725819*^9}, {3.688734266526144*^9, 3.688734272116301*^9}, {
  3.689842118704833*^9, 3.689842127046708*^9}, {3.689844403877492*^9, 
  3.689844407747672*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "n"}], " ", 
   SubsuperscriptBox["g", "\[Rho]", "3"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"24", "-", 
      RowBox[{"4", " ", "m"}], "-", 
      SuperscriptBox["m", "2"]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"]}], 
   RowBox[{"8", " ", "m"}]], "+", 
  RowBox[{"3", " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
   SubscriptBox["\[Gamma]", 
    RowBox[{"\[Rho]", ",", "1"}]]}]}]], "Output",
 CellChangeTimes->{
  3.688734005681961*^9, 3.6887341458941507`*^9, 3.688734185434059*^9, {
   3.688734256604351*^9, 3.688734272908787*^9}, 3.688734814502975*^9, 
   3.688735152731153*^9, 3.6888151406031733`*^9, 3.688816266156803*^9, 
   3.688817208717499*^9, 3.688820309138043*^9, 3.6888304742282953`*^9, 
   3.688880946114448*^9, 3.688881123246434*^9, 3.688883707590345*^9, 
   3.688894164290656*^9, 3.688898247726166*^9, 3.688902733881679*^9, 
   3.6889029427514963`*^9, 3.688969193103836*^9, 3.6889889326430387`*^9, 
   3.689052729179235*^9, 3.689068230340437*^9, 3.689073995275124*^9, 
   3.689137577718045*^9, 3.689138795331791*^9, 3.689842134180505*^9, 
   3.689842393713904*^9, 3.689844408848506*^9, 3.689844595400172*^9, 
   3.689844887767828*^9, 3.6898660558566227`*^9, 3.6898672665956507`*^9, 
   3.689945221670532*^9, 3.690026398597184*^9, 3.690026439480393*^9, 
   3.690026608826058*^9, 3.6900273338073072`*^9, 3.6900297949572277`*^9, 
   3.690031030939673*^9, 3.6900311274693203`*^9, {3.690031197175888*^9, 
   3.690031218577142*^9}, 3.6900318904434958`*^9, 3.690032037799842*^9, 
   3.690032258630179*^9, {3.690032393601808*^9, 3.690032419795164*^9}, 
   3.6900328050797358`*^9, 3.6900328696436462`*^9, 3.690033161562088*^9, 
   3.690033208159338*^9, 3.690078539444158*^9, 3.690078777954547*^9, {
   3.690088259843256*^9, 3.690088288617085*^9}, 3.690114586834049*^9, 
   3.6901165529762583`*^9, 3.6906088973397093`*^9, 3.6906229758864*^9, 
   3.69253046132139*^9, 3.692608264586273*^9, 3.6926118349417877`*^9, 
   3.692626194069435*^9, 3.692681066972651*^9, 3.6931306826293917`*^9, 
   3.693201141677953*^9, 3.6935737020113277`*^9, 3.693653755717656*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"oneLoop\[Beta]\[Lambda]t", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"beta1", ",", "blambdatilde"}], "]"}], "//", "simp"}]}]], "Input",\

 CellChangeTimes->{{3.6887339696262703`*^9, 3.68873402054214*^9}, {
  3.6887341408390427`*^9, 3.688734145136979*^9}, {3.688734177335063*^9, 
  3.688734184725819*^9}, {3.688734289948704*^9, 3.688734292714896*^9}, {
  3.6898421220237293`*^9, 3.6898421315825863`*^9}, {3.689844422933504*^9, 
  3.6898444329237213`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"]}], "-", 
  RowBox[{"n", " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubscriptBox["g", "\[Sigma]"]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "m"}], ")"}], " ", 
    OverscriptBox["\[Lambda]", "~"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
   RowBox[{"4", " ", "m"}]], "-", 
  RowBox[{
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   OverscriptBox["\[Lambda]", "~"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"\[Rho]", ",", "1"}]]}], "+", 
     SubscriptBox["\[Gamma]", 
      RowBox[{"\[Sigma]", ",", "1"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.688734005681961*^9, 3.6887341458941507`*^9, 3.688734185434059*^9, 
   3.688734256604351*^9, 3.68873429315025*^9, 3.688734815992125*^9, 
   3.68873515408788*^9, 3.688815141968582*^9, 3.688816267362871*^9, 
   3.688817208818783*^9, 3.688820309921957*^9, 3.688830475002677*^9, 
   3.688880946813937*^9, 3.688881124722681*^9, 3.688883707659631*^9, 
   3.688894164354906*^9, 3.6888982490999002`*^9, 3.6889027340323067`*^9, 
   3.688902942835157*^9, 3.6889691931407127`*^9, 3.688988932726025*^9, 
   3.689052729262313*^9, 3.6890682303721523`*^9, 3.689073995322874*^9, 
   3.689137577768839*^9, 3.689138795379889*^9, 3.689842132409974*^9, 
   3.6898423947651567`*^9, 3.689844433590014*^9, 3.689844596389892*^9, 
   3.6898448890041637`*^9, 3.689866056483851*^9, 3.6898672666645803`*^9, 
   3.689945222781864*^9, 3.690026398693275*^9, 3.69002643959221*^9, 
   3.690026608888644*^9, 3.6900273351703672`*^9, 3.690029795038616*^9, 
   3.690031031006794*^9, 3.6900311275417843`*^9, {3.690031197235355*^9, 
   3.6900312187620487`*^9}, 3.690031890510758*^9, 3.690032037854302*^9, 
   3.690032259948135*^9, {3.690032393652384*^9, 3.690032419862089*^9}, 
   3.690032805162771*^9, 3.690032871561597*^9, 3.6900331616454372`*^9, 
   3.690033209863106*^9, 3.690078539490759*^9, 3.6900787780206203`*^9, {
   3.690088259918964*^9, 3.690088288683436*^9}, 3.690114586884441*^9, 
   3.690116553045144*^9, 3.690608897407588*^9, 3.690622975971176*^9, 
   3.6925304613718452`*^9, 3.692608264625345*^9, 3.69261183502892*^9, 
   3.6926261941866093`*^9, 3.692681067061713*^9, 3.6931306826987677`*^9, 
   3.693201141736291*^9, 3.693573702062489*^9, 3.693653755783687*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-loop \[Beta]", "Subsection",
 CellChangeTimes->{{3.6898664096406527`*^9, 3.689866412896925*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"twoLoop\[Beta]g\[Sigma]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"beta2", ",", "bgsigma"}], "]"}], "//", "simp"}]}]], "Input",
 CellChangeTimes->{{3.6887339696262703`*^9, 3.68873402054214*^9}, {
   3.6898420094011183`*^9, 3.689842014718379*^9}, {3.689842063313542*^9, 
   3.6898420705594387`*^9}, {3.689844220463571*^9, 3.689844285814845*^9}, {
   3.689844357505589*^9, 3.689844362279903*^9}, {3.6898664302892017`*^9, 
   3.689866436226458*^9}, {3.692525303728402*^9, 3.6925253067088223`*^9}, 
   3.692526149069832*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "72"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "98"}], "-", 
     RowBox[{"11", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "5"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        OverscriptBox["\[Lambda]", "~"], " ", 
        SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
        SubscriptBox["\[Lambda]", "\[Rho]"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}]]}], "-", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"36", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"144", " ", 
       SuperscriptBox["m", "2"]}]]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "36"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "38"}], "+", 
     RowBox[{"7", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "-", 
  RowBox[{
   FractionBox["101", "72"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "-", 
  RowBox[{
   FractionBox["1", "18"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"]}], 
      RowBox[{"36", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"20", "-", 
         RowBox[{"10", " ", "m"}], "-", 
         SuperscriptBox["m", "2"], "+", 
         RowBox[{"7", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"]}], 
      RowBox[{"36", " ", 
       SuperscriptBox["m", "2"]}]], "-", 
     FractionBox[
      RowBox[{"101", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"]}], 
      RowBox[{"36", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"98", "-", 
         RowBox[{"49", " ", "m"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"11", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       SubscriptBox["g", "\[Sigma]"]}], 
      RowBox[{"72", " ", 
       SuperscriptBox["m", "2"]}]], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "3"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "2"]}], "-", 
     FractionBox[
      RowBox[{"37", " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"]}], 
      RowBox[{"18", " ", "m"}]], "+", 
     RowBox[{
      FractionBox["7", "72"], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "3"]}], "-", 
     FractionBox[
      RowBox[{"49", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"]}], 
      RowBox[{"18", " ", "m"}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"4", " ", "m"}]], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"2", " ", "m"}]], "+", 
     RowBox[{
      FractionBox["7", "36"], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
      SubscriptBox["\[Lambda]", "\[Sigma]"]}], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"9", " ", "m"}]]}], ")"}]}], "+", 
  RowBox[{
   SubscriptBox["g", "\[Sigma]"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Gamma]", 
      RowBox[{"\[Sigma]", ",", "2"}]], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"\[CapitalPhi]", ",", "2"}]]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.692525090678507*^9, {3.6925253007284203`*^9, 3.69252530729425*^9}, 
   3.6925261494714003`*^9, 3.692530461670824*^9, 3.692608264884349*^9, 
   3.6926118355476217`*^9, 3.692626194862199*^9, 3.6926810676880093`*^9, 
   3.693130683100368*^9, 3.693201142039343*^9, 3.6935737023602343`*^9, 
   3.693653756252914*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"twoLoop\[Beta]g\[Rho]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"beta2", ",", "bgrho"}], "]"}], "//", "simp"}]}]], "Input",
 CellChangeTimes->{{3.6887339696262703`*^9, 3.68873402054214*^9}, {
  3.6887341408390427`*^9, 3.688734145136979*^9}, {3.6898420420405607`*^9, 
  3.689842085638269*^9}, {3.689844367721977*^9, 3.6898443715837383`*^9}, {
  3.689866437721158*^9, 3.68986644514565*^9}, {3.692526592384285*^9, 
  3.692526593294622*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"94", "-", 
      RowBox[{"47", " ", "m"}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "3"]}], 
   RowBox[{"72", " ", "m"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "196"}], "+", 
      RowBox[{"196", " ", "m"}], "-", 
      RowBox[{"149", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"22", " ", 
       SuperscriptBox["m", "3"]}], "+", 
      RowBox[{"58", " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"11", " ", "m", " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
    SubsuperscriptBox["g", "\[Rho]", "5"]}], 
   RowBox[{"144", " ", 
    SuperscriptBox["m", "2"]}]], "+", 
  RowBox[{
   FractionBox["1", "72"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "22"}], "+", 
     RowBox[{"7", " ", "m"}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["m", "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"], " ", 
   SubscriptBox["g", "\[Rho]"], " ", 
   SubscriptBox["g", "\[Sigma]"]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"94", "-", 
      RowBox[{"47", " ", "m"}], "-", 
      RowBox[{"11", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"7", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
    OverscriptBox["\[Lambda]", "~"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
    SubscriptBox["g", "\[Sigma]"]}], 
   RowBox[{"36", " ", "m"}]], "+", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "446"}], "+", 
     RowBox[{"7", " ", "m"}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["m", "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubscriptBox["g", "\[Rho]"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"98", "-", 
      RowBox[{"49", " ", "m"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"18", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
    SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"]}], 
   RowBox[{"36", " ", "m"}]], "+", 
  RowBox[{
   FractionBox["1", "36"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "40"}], "+", 
     RowBox[{"7", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubscriptBox["g", "\[Rho]"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"]}], "+", 
  RowBox[{
   FractionBox["7", "72"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "14"}], "+", "\[ScriptCapitalN]"}], ")"}], " ", 
   SubscriptBox["g", "\[Rho]"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "4"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox[
         OverscriptBox["\[Lambda]", "~"], "2"], " ", 
        SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
        SubscriptBox["\[Lambda]", "\[Rho]"]}], 
       RowBox[{"72", " ", "m"}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"76", "-", 
         RowBox[{"38", " ", "m"}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"14", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"144", " ", 
       SuperscriptBox["m", "2"]}]], "-", 
     FractionBox[
      RowBox[{"9", " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"4", " ", "m"}]], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"18", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"418", "-", 
         RowBox[{"101", " ", "m"}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"288", " ", 
       SuperscriptBox["m", "2"]}]], "-", 
     FractionBox[
      RowBox[{"11", " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubscriptBox["g", "\[Rho]"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"72", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"104", "-", 
         RowBox[{"8", " ", "m"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["m", "2"]}]]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubscriptBox["g", "\[Rho]"], " ", 
   SubscriptBox["g", "\[Sigma]"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubscriptBox["g", "\[Rho]"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["g", "\[Rho]"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   FractionBox["7", "36"], " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubscriptBox["g", "\[Rho]"], " ", 
   SubscriptBox["g", "\[Sigma]"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "+", 
  RowBox[{
   FractionBox["7", "72"], " ", 
   SubscriptBox["g", "\[Rho]"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "+", 
  RowBox[{
   SubscriptBox["g", "\[Rho]"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Gamma]", 
      RowBox[{"\[Rho]", ",", "2"}]], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"\[CapitalPhi]", ",", "2"}]]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.688734005681961*^9, 3.6887341458941507`*^9, 3.68873425564019*^9, 
   3.688734811108077*^9, 3.688735149575163*^9, 3.6888151364144278`*^9, 
   3.6888162633847933`*^9, 3.688817208520442*^9, 3.688820306590149*^9, 
   3.6888304697324877`*^9, 3.688880944423582*^9, 3.688881119596142*^9, 
   3.688883707456859*^9, 3.688894164155789*^9, 3.68889824452413*^9, 
   3.688902733680546*^9, 3.6889029425355186`*^9, 3.688969193036908*^9, 
   3.6889889324813147`*^9, 3.689052728846311*^9, 3.689068230244622*^9, 
   3.689073995178083*^9, 3.689137577618803*^9, 3.6891387952441683`*^9, 
   3.6898420496600447`*^9, 3.689842086866702*^9, 3.689842391288855*^9, 
   3.689844209524122*^9, 3.6898443724536657`*^9, 3.689844592466241*^9, 
   3.6898448847852077`*^9, 3.689866054820808*^9, 3.689867274942967*^9, 
   3.689945285530143*^9, 3.690026399269986*^9, 3.6900264400471973`*^9, 
   3.690026609293271*^9, 3.6900273672993193`*^9, 3.690029795555238*^9, 
   3.690030239107851*^9, 3.690031031739727*^9, 3.6900311280203037`*^9, {
   3.690031197759811*^9, 3.690031219394761*^9}, 3.69003189096094*^9, 
   3.6900320386450853`*^9, {3.6900323942110786`*^9, 3.690032420314139*^9}, 
   3.690032805916486*^9, 3.690033162263245*^9, 3.690033237924469*^9, 
   3.69007853984274*^9, 3.6900787785187187`*^9, {3.690088260382843*^9, 
   3.690088289180884*^9}, 3.690114587252358*^9, 3.690116553542602*^9, 
   3.690608900125369*^9, 3.690622976605425*^9, 3.6925265937665*^9, 
   3.692530461720953*^9, 3.692608264928846*^9, 3.692611835629949*^9, 
   3.692626194972542*^9, 3.6926810677804623`*^9, 3.6931306831652193`*^9, 
   3.693201142117948*^9, 3.693573702413864*^9, 3.693653756316987*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"twoLoop\[Beta]\[Lambda]\[Sigma]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"beta2", ",", "blambdasigma"}], "]"}], "//", "simp"}]}]], "Input",\

 CellChangeTimes->{{3.689841750136958*^9, 3.689841751432119*^9}, {
   3.689841831824791*^9, 3.6898418433535357`*^9}, {3.689841880512495*^9, 
   3.689841948107643*^9}, {3.689841987761043*^9, 3.689841988167719*^9}, 
   3.68984209512906*^9, {3.689844393453724*^9, 3.6898443974996233`*^9}, {
   3.689866439833301*^9, 3.6898664477698193`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "6"]}], " ", "\[ScriptCapitalN]", " ", 
   SubsuperscriptBox["g", "\[Sigma]", "5"]}], "-", 
  FractionBox[
   RowBox[{"23", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "m"}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "3"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
   RowBox[{"192", " ", "m"}]], "-", 
  RowBox[{
   FractionBox["9", "4"], " ", "\[ScriptCapitalN]", " ", 
   SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", "\[ScriptCapitalN]", " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "+", 
  RowBox[{
   FractionBox["7", "24"], " ", "\[ScriptCapitalN]", " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "-", 
  FractionBox[
   RowBox[{"23", " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "5"]}], "24"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "5"], "6"]}], "+", 
     RowBox[{
      FractionBox["7", "24"], " ", "n", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "3"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"]}], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", "n", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "2"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubscriptBox["g", "\[Sigma]"]}], "-", 
     RowBox[{
      FractionBox["9", "4"], " ", "n", " ", 
      OverscriptBox["\[Lambda]", "~"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "2"]}], "-", 
     RowBox[{
      FractionBox["1", "6"], " ", "n", " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "3"]}], "-", 
     RowBox[{
      FractionBox["9", "4"], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "4"], " ", 
      SubscriptBox["\[Lambda]", "\[Sigma]"]}], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "3"], " ", 
      SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "+", 
     RowBox[{
      FractionBox["7", "24"], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "2"], " ", 
      SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}]}], ")"}]}], "+", 
  RowBox[{"3", " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"], " ", 
   SubscriptBox["\[Gamma]", 
    RowBox[{"\[Sigma]", ",", "2"}]]}]}]], "Output",
 CellChangeTimes->{{3.6898417520734577`*^9, 3.689841785208131*^9}, {
   3.689841815838881*^9, 3.6898418439790573`*^9}, {3.68984189544888*^9, 
   3.689841914433474*^9}, 3.689841950754285*^9, 3.689842095797554*^9, 
   3.689842392273733*^9, 3.689844210313345*^9, 3.6898443982182503`*^9, 
   3.689844593600101*^9, 3.6898448866378927`*^9, 3.6898660553252497`*^9, 
   3.689867276795176*^9, 3.6899452862697763`*^9, 3.690026399370891*^9, 
   3.690026440113351*^9, 3.690026609394351*^9, 3.690027370206964*^9, 
   3.6900297956385927`*^9, 3.690030241997575*^9, 3.690031031807357*^9, 
   3.690031128134053*^9, {3.690031197835375*^9, 3.690031219461577*^9}, 
   3.690031891026907*^9, 3.690032038816351*^9, {3.690032394326026*^9, 
   3.690032420372212*^9}, 3.6900328059862137`*^9, 3.690033162346181*^9, 
   3.69003323965407*^9, 3.6900785398925323`*^9, 3.69007877856047*^9, {
   3.690088260493733*^9, 3.690088289262299*^9}, 3.690114587302308*^9, 
   3.690116553603281*^9, 3.690608900200592*^9, 3.690622976688257*^9, 
   3.692527090430018*^9, 3.6925304617728977`*^9, 3.69260826497302*^9, 
   3.692611835714081*^9, 3.692626195072242*^9, 3.692681067880159*^9, 
   3.6931306832319307`*^9, 3.693201142218793*^9, 3.6935737024636393`*^9, 
   3.6936537563851013`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"twoLoop\[Beta]\[Lambda]\[Rho]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"beta2", ",", "blambdarho"}], "]"}], "//", "simp"}]}]], "Input",
 CellChangeTimes->{{3.6887339696262703`*^9, 3.68873402054214*^9}, {
  3.6887341408390427`*^9, 3.688734145136979*^9}, {3.688734177335063*^9, 
  3.688734184725819*^9}, {3.688734266526144*^9, 3.688734272116301*^9}, {
  3.689842118704833*^9, 3.689842127046708*^9}, {3.689844403877492*^9, 
  3.689844407747672*^9}, {3.68986644945853*^9, 3.68986645795196*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", "4"]}], " ", "n", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "3"]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "-", 
      RowBox[{"2", " ", "m"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", "\[ScriptCapitalN]", " ", 
    SubsuperscriptBox["g", "\[Rho]", "5"]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["m", "2"]}]], "-", 
  RowBox[{
   FractionBox["9", "2"], " ", "n", " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
   SubscriptBox["g", "\[Sigma]"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", "n", " ", 
   SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"]}], "+", 
  RowBox[{
   FractionBox["1", "48"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "282"}], "+", 
     RowBox[{"7", " ", "m"}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["m", "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "4"], " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"]}], "+", 
  RowBox[{
   FractionBox["7", "12"], " ", "n", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"]}], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "24"}], "+", 
      RowBox[{"6", " ", "m"}], "+", 
      SuperscriptBox["m", "2"]}], ")"}], " ", "\[ScriptCapitalN]", " ", 
    SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
    SubscriptBox["\[Lambda]", "\[Rho]"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["m", "2"]}]], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", "n", " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubscriptBox["g", "\[Sigma]"], " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"]}], "+", 
  RowBox[{
   FractionBox["7", "24"], " ", "\[ScriptCapitalN]", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"]}], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "24"}], "+", 
      RowBox[{"4", " ", "m"}], "+", 
      SuperscriptBox["m", "2"]}], ")"}], " ", "\[ScriptCapitalN]", " ", 
    SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1736", "-", 
      RowBox[{"304", " ", "m"}], "-", 
      RowBox[{"87", " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"]}], 
   RowBox[{"96", " ", "m"}]], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "24"}], "+", 
      RowBox[{"4", " ", "m"}], "+", 
      SuperscriptBox["m", "2"]}], ")"}], " ", "\[ScriptCapitalN]", " ", 
    SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"]}], 
   RowBox[{"192", " ", 
    SuperscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3840"}], "+", 
      RowBox[{"1160", " ", "m"}], "+", 
      RowBox[{"108", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"33", " ", 
       SuperscriptBox["m", "3"]}], "-", 
      SuperscriptBox["m", "4"]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "5"]}], 
   RowBox[{"384", " ", 
    SuperscriptBox["m", "2"]}]], "-", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"], " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   FractionBox["7", "24"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "+", 
  RowBox[{"3", " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
   SubscriptBox["\[Gamma]", 
    RowBox[{"\[Rho]", ",", "2"}]]}]}]], "Output",
 CellChangeTimes->{
  3.688734005681961*^9, 3.6887341458941507`*^9, 3.688734185434059*^9, {
   3.688734256604351*^9, 3.688734272908787*^9}, 3.688734814502975*^9, 
   3.688735152731153*^9, 3.6888151406031733`*^9, 3.688816266156803*^9, 
   3.688817208717499*^9, 3.688820309138043*^9, 3.6888304742282953`*^9, 
   3.688880946114448*^9, 3.688881123246434*^9, 3.688883707590345*^9, 
   3.688894164290656*^9, 3.688898247726166*^9, 3.688902733881679*^9, 
   3.6889029427514963`*^9, 3.688969193103836*^9, 3.6889889326430387`*^9, 
   3.689052729179235*^9, 3.689068230340437*^9, 3.689073995275124*^9, 
   3.689137577718045*^9, 3.689138795331791*^9, 3.689842134180505*^9, 
   3.689842393713904*^9, 3.689844408848506*^9, 3.689844595400172*^9, 
   3.689844887767828*^9, 3.6898660558566227`*^9, 3.68986727813652*^9, 
   3.689945286935101*^9, 3.690026399436116*^9, 3.690026440179521*^9, 
   3.690026609533935*^9, 3.690027373474229*^9, 3.690029795710946*^9, 
   3.690030248432847*^9, 3.690031031875016*^9, 3.6900311281951447`*^9, {
   3.690031197909974*^9, 3.690031219528721*^9}, 3.690031891138091*^9, 
   3.690032038882646*^9, {3.690032394452282*^9, 3.690032420444808*^9}, 
   3.690032806112006*^9, 3.6900331624299707`*^9, 3.6900332422461987`*^9, 
   3.6900785399419394`*^9, 3.690078778622559*^9, {3.690088260600514*^9, 
   3.690088289343648*^9}, 3.6901145873511953`*^9, 3.6901165536662197`*^9, 
   3.690608900274074*^9, 3.690622976770911*^9, 3.692527280267474*^9, 
   3.692530461824608*^9, 3.692608265020691*^9, 3.6926118357972183`*^9, 
   3.692626195179987*^9, 3.6926810679768677`*^9, 3.693130683296527*^9, 
   3.693201142301167*^9, 3.693573702515349*^9, 3.6936537565027523`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"twoLoop\[Beta]\[Lambda]t", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"beta2", ",", "blambdatilde"}], "]"}], "//", "simp"}]}]], "Input",\

 CellChangeTimes->{{3.6887339696262703`*^9, 3.68873402054214*^9}, {
  3.6887341408390427`*^9, 3.688734145136979*^9}, {3.688734177335063*^9, 
  3.688734184725819*^9}, {3.688734289948704*^9, 3.688734292714896*^9}, {
  3.6898421220237293`*^9, 3.6898421315825863`*^9}, {3.689844422933504*^9, 
  3.6898444329237213`*^9}, {3.6898664533520412`*^9, 3.6898664608809843`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "144"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "174"}], "-", 
     RowBox[{"11", " ", "m"}], "-", 
     RowBox[{"11", " ", 
      SuperscriptBox["m", "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "5"]}], "+", 
  RowBox[{
   FractionBox["7", "36"], " ", "n", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"3", " ", "m"}], "+", 
      SuperscriptBox["m", "2"]}], ")"}], " ", "\[ScriptCapitalN]", " ", 
    OverscriptBox["\[Lambda]", "~"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "4"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["m", "2"]}]], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", "n", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubscriptBox["g", "\[Sigma]"]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", "m", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", "\[ScriptCapitalN]", " ", 
    SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
    SubscriptBox["g", "\[Sigma]"]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["m", "2"]}]], "+", 
  RowBox[{
   FractionBox["7", "72"], " ", "\[ScriptCapitalN]", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"]}], "-", 
  RowBox[{"3", " ", "n", " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ScriptCapitalN]", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", "n", " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"]}], "+", 
  RowBox[{
   FractionBox["1", "72"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "90"}], "+", 
     RowBox[{"7", " ", "m"}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["m", "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "4"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   FractionBox["7", "72"], " ", "n", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "n", " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubscriptBox["g", "\[Sigma]"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   FractionBox["7", "36"], " ", "\[ScriptCapitalN]", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", "n", " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "-", 
  RowBox[{
   FractionBox["101", "72"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "-", 
  RowBox[{
   FractionBox["1", "18"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ScriptCapitalN]", " ", 
        OverscriptBox["\[Lambda]", "~"], " ", 
        SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
        SubscriptBox["\[Lambda]", "\[Rho]"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}]]}], "-", 
     FractionBox[
      RowBox[{"3", " ", "\[ScriptCapitalN]", " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "2"]}]], "-", 
     FractionBox[
      RowBox[{"67", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"36", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{"7", " ", "\[ScriptCapitalN]", " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"48", " ", 
       SuperscriptBox["m", "2"]}]], "-", 
     FractionBox[
      RowBox[{"\[ScriptCapitalN]", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"280", "-", 
         RowBox[{"46", " ", "m"}], "-", 
         RowBox[{"11", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "4"]}], 
      RowBox[{"192", " ", 
       SuperscriptBox["m", "2"]}]], "-", 
     FractionBox[
      RowBox[{"83", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"144", " ", "m"}]]}], ")"}]}], "+", 
  RowBox[{
   OverscriptBox["\[Lambda]", "~"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"\[Rho]", ",", "2"}]]}], "+", 
     SubscriptBox["\[Gamma]", 
      RowBox[{"\[Sigma]", ",", "2"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.688734005681961*^9, 3.6887341458941507`*^9, 3.688734185434059*^9, 
   3.688734256604351*^9, 3.68873429315025*^9, 3.688734815992125*^9, 
   3.68873515408788*^9, 3.688815141968582*^9, 3.688816267362871*^9, 
   3.688817208818783*^9, 3.688820309921957*^9, 3.688830475002677*^9, 
   3.688880946813937*^9, 3.688881124722681*^9, 3.688883707659631*^9, 
   3.688894164354906*^9, 3.6888982490999002`*^9, 3.6889027340323067`*^9, 
   3.688902942835157*^9, 3.6889691931407127`*^9, 3.688988932726025*^9, 
   3.689052729262313*^9, 3.6890682303721523`*^9, 3.689073995322874*^9, 
   3.689137577768839*^9, 3.689138795379889*^9, 3.689842132409974*^9, 
   3.6898423947651567`*^9, 3.689844433590014*^9, 3.689844596389892*^9, 
   3.6898448890041637`*^9, 3.689866056483851*^9, 3.689867279804893*^9, 
   3.689945289988759*^9, 3.690026399502367*^9, 3.690026440288056*^9, 
   3.690026609691963*^9, 3.690027377137738*^9, 3.690029795786785*^9, 
   3.690030250627509*^9, 3.690031031941008*^9, 3.6900311282691717`*^9, {
   3.690031197982798*^9, 3.690031219610948*^9}, 3.690031891211327*^9, 
   3.690032038938766*^9, {3.690032394528556*^9, 3.690032420553731*^9}, 
   3.690032806178006*^9, 3.690033162511889*^9, 3.690033245021736*^9, 
   3.690078539992135*^9, 3.690078778706959*^9, {3.690088260698326*^9, 
   3.690088289425954*^9}, 3.690114587414648*^9, 3.690116553713756*^9, 
   3.690608900344582*^9, 3.690622976852491*^9, 3.692527709649461*^9, 
   3.69253046187092*^9, 3.692608265070359*^9, 3.692611835974451*^9, 
   3.692626195289467*^9, 3.692681068074994*^9, 3.693130683364806*^9, 
   3.693201142351638*^9, 3.6935737025620937`*^9, 3.6936537566552877`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Three-loop \[Beta]", "Subsection",
 CellChangeTimes->{{3.6898664096406527`*^9, 3.689866412896925*^9}, {
  3.689945316970871*^9, 3.68994531785784*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"threeLoop\[Beta]g\[Sigma]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"beta3", ",", "bgsigma"}], "]"}], "//", "simp"}]}]], "Input",
 CellChangeTimes->{{3.6887339696262703`*^9, 3.68873402054214*^9}, {
  3.6898420094011183`*^9, 3.689842014718379*^9}, {3.689842063313542*^9, 
  3.6898420705594387`*^9}, {3.689844220463571*^9, 3.689844285814845*^9}, {
  3.689844357505589*^9, 3.689844362279903*^9}, {3.6898664302892017`*^9, 
  3.689866436226458*^9}, {3.689945320255227*^9, 3.6899453256771803`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SubsuperscriptBox["g", "\[Sigma]", "7"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "23968"}], "+", 
      RowBox[{"2600", " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"531", " ", 
       SuperscriptBox["\[ScriptCapitalN]", "2"]}], "-", 
      RowBox[{"10368", " ", "\[ScriptCapitalN]", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "5184"], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["g", "\[Sigma]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2588"}], "-", 
      RowBox[{"9422", " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"99", " ", 
       SuperscriptBox["\[ScriptCapitalN]", "2"]}], "+", 
      RowBox[{"2592", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"5", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubscriptBox["\[Lambda]", "\[Sigma]"]}], "5184"], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["g", "\[Sigma]", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "16897"}], "+", 
      RowBox[{"1075", " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"2592", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "2592"], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3917"}], "+", 
      RowBox[{"125", " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"5184", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "2592"], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "721"}], "-", 
      RowBox[{"5184", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "4"]}], "5184"], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2801"}], "+", 
      RowBox[{"2592", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "5"]}], "5184"], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1219"}], "-", 
         RowBox[{"1296", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"432", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"37", "-", 
         RowBox[{"432", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"432", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "37"}], "-", 
         RowBox[{"24", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"48", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "63"}], "+", 
         RowBox[{"16", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"974", "-", 
         RowBox[{"487", " ", "m"}], "+", 
         RowBox[{"41", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"272", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["m", "2"], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["m", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "5"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "74"}], "+", 
         RowBox[{"37", " ", "m"}], "+", 
         RowBox[{"244", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"52", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"432", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "m", "+", "\[ScriptCapitalN]"}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"864", " ", 
       SuperscriptBox["m", "3"]}]], "+", 
     FractionBox[
      RowBox[{"67", " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"108", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{"55", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"5184", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{"347", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"5184", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "247"}], "-", 
         RowBox[{"1152", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "21"}], "+", 
         RowBox[{"32", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "71"}], "+", 
         RowBox[{"72", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"288", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{"33218", "-", 
         RowBox[{"8131", " ", "m"}], "-", 
         RowBox[{"1786", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"2746", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"2592", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "m"}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"10368", " ", 
       SuperscriptBox["m", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"21178", "-", 
         RowBox[{"5027", " ", "m"}], "-", 
         RowBox[{"1946", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"250", " ", "\[ScriptCapitalN]"}], "-", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "16"}], "+", 
            RowBox[{"4", " ", "m"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"10368", " ", 
       SuperscriptBox["m", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1912"}], "+", 
         RowBox[{"370", " ", "m"}], "+", 
         RowBox[{"131", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"]}], 
      RowBox[{"3456", " ", 
       SuperscriptBox["m", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"264", "-", 
         RowBox[{"16", " ", "m"}], "+", 
         RowBox[{"17", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24"}], "+", 
            RowBox[{"4", " ", "m"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"]}], 
      RowBox[{"384", " ", 
       SuperscriptBox["m", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1400"}], "+", 
         RowBox[{"143", " ", "m"}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "4"]}], 
      RowBox[{"20736", " ", 
       SuperscriptBox["m", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"26440", "-", 
         RowBox[{"5602", " ", "m"}], "-", 
         RowBox[{"2297", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24"}], "+", 
            RowBox[{"4", " ", "m"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "4"]}], 
      RowBox[{"41472", " ", 
       SuperscriptBox["m", "3"]}]], "-", 
     FractionBox[
      RowBox[{"103", " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"288", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "-", 
         RowBox[{"12", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"12", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{"55", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"2592", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{"187", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"5184", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "85"}], "+", 
         RowBox[{"54", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"216", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "29"}], "+", 
         RowBox[{"108", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"216", " ", 
       SuperscriptBox["m", "2"]}]]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "864"], " ", 
      RowBox[{"(", 
       RowBox[{"394", "-", 
        RowBox[{"47", " ", "m"}], "-", 
        RowBox[{"47", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "5"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "432"], " ", 
      RowBox[{"(", 
       RowBox[{"169", "-", 
        RowBox[{"47", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "3"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "4"]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"347", "-", 
         RowBox[{"249", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "5"]}], "2592"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8988"}], "+", 
         RowBox[{"379", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "5"]}], 
      RowBox[{"648", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "4"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3910"}], "+", 
         RowBox[{"33", " ", "m"}], "+", 
         RowBox[{"33", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"20736", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "10368"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "19274"}], "+", 
         RowBox[{"1015", " ", "m"}], "+", 
         RowBox[{"1015", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"880", " ", "\[ScriptCapitalN]"}], "-", 
         RowBox[{"20736", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
      RowBox[{"5184", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "4"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1654"}], "+", 
         RowBox[{"571", " ", "m"}], "+", 
         RowBox[{"571", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"2592", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
      RowBox[{"1296", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "5"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "749"}], "-", 
         RowBox[{"286", " ", "m"}], "-", 
         RowBox[{"286", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"1296", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
      RowBox[{"1296", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "94778"}], "+", 
         RowBox[{"347", " ", "m"}], "+", 
         RowBox[{"347", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"920", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"20736", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
      RowBox[{"5184", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{"27170", "-", 
         RowBox[{"13585", " ", "m"}], "-", 
         RowBox[{"4675", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"1486", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
      RowBox[{"2592", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"2024", "-", 
         RowBox[{"1012", " ", "m"}], "-", 
         RowBox[{"241", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"46", " ", "\[ScriptCapitalN]"}], "-", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
      RowBox[{"1296", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"17976", "-", 
         RowBox[{"8988", " ", "m"}], "-", 
         RowBox[{"2175", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"434", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"1296", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"m", "-", 
            RowBox[{"6", " ", "n"}]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
      RowBox[{"1296", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"536", "-", 
         RowBox[{"268", " ", "m"}], "+", 
         RowBox[{"1088", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"1127", " ", "\[ScriptCapitalN]"}], "-", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"2", " ", "m"}], "+", 
            SuperscriptBox["m", "2"], "-", 
            RowBox[{"2", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
      RowBox[{"648", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "406"}], "-", 
         RowBox[{"2663", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "14"}], "+", 
            RowBox[{"3", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
      RowBox[{"2592", " ", "m"}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"5184", " ", 
        SuperscriptBox["m", "3"]}]], 
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "6"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "23968"}], "+", 
         RowBox[{"23968", " ", "m"}], "-", 
         RowBox[{"9276", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"2030", " ", 
          SuperscriptBox["m", "3"]}], "-", 
         RowBox[{"493", " ", 
          SuperscriptBox["m", "4"]}], "-", 
         RowBox[{"2168", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"1300", " ", "m", " ", "\[ScriptCapitalN]"}], "-", 
         RowBox[{"1661", " ", 
          SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}], "-", 
         RowBox[{"531", " ", 
          SuperscriptBox["\[ScriptCapitalN]", "2"]}], "-", 
         RowBox[{"2592", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m"}], "-", 
            RowBox[{"8", " ", "n"}], "+", 
            RowBox[{"2", " ", "\[ScriptCapitalN]"}], "+", 
            RowBox[{"m", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"5184", " ", 
        SuperscriptBox["m", "3"]}]], 
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3476"}], "+", 
         RowBox[{"3476", " ", "m"}], "-", 
         RowBox[{"6531", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"2569", " ", 
          SuperscriptBox["m", "3"]}], "-", 
         RowBox[{"755", " ", 
          SuperscriptBox["m", "4"]}], "+", 
         RowBox[{"12470", " ", "\[ScriptCapitalN]"}], "-", 
         RowBox[{"4399", " ", "m", " ", "\[ScriptCapitalN]"}], "-", 
         RowBox[{"2245", " ", 
          SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"99", " ", 
          SuperscriptBox["\[ScriptCapitalN]", "2"]}], "+", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"4", " ", "m"}], "+", 
            SuperscriptBox["m", "2"], "+", 
            SuperscriptBox["m", "3"], "-", 
            RowBox[{"10", " ", "\[ScriptCapitalN]"}], "+", 
            RowBox[{"3", " ", "m", " ", "\[ScriptCapitalN]"}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}]}], ")"}], 
          " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"31", "+", 
         RowBox[{"20", " ", "m"}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "4"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"216", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"631", "+", 
         RowBox[{"99", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], "2592"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11554"}], "-", 
         RowBox[{"9", " ", "m"}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"176", " ", "\[ScriptCapitalN]"}], "-", 
         RowBox[{"15552", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"2592", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "758"}], "-", 
         RowBox[{"53", " ", "\[ScriptCapitalN]"}], "-", 
         RowBox[{"2592", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"648", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "297"}], "-", 
         RowBox[{"14", " ", "m"}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"432", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"432", " ", "m"}]], "+", 
     RowBox[{
      FractionBox["1", "144"], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "3"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"144", " ", 
         SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "237"}], "+", 
            RowBox[{"5", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "+", 
         RowBox[{"432", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"216", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "4"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "21062"}], "+", 
         RowBox[{"99", " ", "m"}], "+", 
         RowBox[{"99", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"15552", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], "10368"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"74", "-", 
         RowBox[{"37", " ", "m"}], "-", 
         RowBox[{"244", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"25", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"216", " ", 
          SuperscriptBox["m", "2"], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"432", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{"576", "-", 
         RowBox[{"288", " ", "m"}], "-", 
         RowBox[{"63", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"149", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"216", " ", 
          SuperscriptBox["m", "2"], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"216", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1738", "-", 
         RowBox[{"869", " ", "m"}], "+", 
         RowBox[{"760", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"4187", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "m", "+", 
            RowBox[{"3", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"2592", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     RowBox[{
      FractionBox["37", "432"], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "3"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
      SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "+", 
     FractionBox[
      RowBox[{"853", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "2592"], "-", 
     FractionBox[
      RowBox[{"6565", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], 
      RowBox[{"2592", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5723"}], "-", 
         RowBox[{"5184", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], 
      RowBox[{"2592", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "161"}], "-", 
         RowBox[{"486", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], 
      RowBox[{"162", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "83"}], "+", 
         RowBox[{"81", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], 
      RowBox[{"81", " ", "m"}]], "-", 
     FractionBox[
      RowBox[{"41", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], 
      RowBox[{"216", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{"47", " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], 
      RowBox[{"108", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{"125", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "2592"], "+", 
     FractionBox[
      RowBox[{"29", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], 
      RowBox[{"216", " ", "m"}]]}], ")"}]}], "+", 
  RowBox[{
   SubscriptBox["g", "\[Sigma]"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Gamma]", 
      RowBox[{"\[Sigma]", ",", "3"}]], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"\[CapitalPhi]", ",", "3"}]]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6900263998608294`*^9, 3.6900264407689133`*^9, 3.690026610093906*^9, 
   3.690029796225287*^9, 3.690031032325379*^9, 3.690031128697687*^9, {
   3.6900311984111853`*^9, 3.690031219992835*^9}, 3.690031891593227*^9, 
   3.690032039477351*^9, {3.690032394953335*^9, 3.690032421213298*^9}, 
   3.6900328065781507`*^9, 3.6900331630002737`*^9, 3.690033254448763*^9, 
   3.69007854037131*^9, 3.690078779198783*^9, {3.6900882612472687`*^9, 
   3.6900882901206827`*^9}, 3.690114587912682*^9, 3.690116554378438*^9, 
   3.690608902010001*^9, 3.690622977498509*^9, 3.692530462306802*^9, 
   3.69260826550448*^9, 3.692611836658596*^9, 3.692626196110107*^9, 
   3.6926810692437353`*^9, 3.693130683888647*^9, 3.693201142899847*^9, 
   3.693573703086051*^9, 3.693653757221542*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"threeLoop\[Beta]g\[Rho]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"beta3", ",", "bgrho"}], "]"}], "//", "simp"}]}]], "Input",
 CellChangeTimes->{{3.6887339696262703`*^9, 3.68873402054214*^9}, {
  3.6887341408390427`*^9, 3.688734145136979*^9}, {3.6898420420405607`*^9, 
  3.689842085638269*^9}, {3.689844367721977*^9, 3.6898443715837383`*^9}, {
  3.689866437721158*^9, 3.68986644514565*^9}, {3.689945327837059*^9, 
  3.689945330628227*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "28342"}], "+", 
      RowBox[{"347", " ", "m"}], "+", 
      RowBox[{"347", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"3174", " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"33", " ", "m", " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubscriptBox["g", "\[Rho]"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "4"]}], "5184"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "23968"}], "+", 
      RowBox[{"1796", " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["\[ScriptCapitalN]", "2"]}]}], ")"}], " ", 
    SubscriptBox["g", "\[Rho]"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "6"]}], "5184"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "3"], " ", 
    SubscriptBox["g", "\[Rho]"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "9812"}], "+", 
      RowBox[{"502", " ", "m"}], "+", 
      RowBox[{"502", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"106", " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"33", " ", "m", " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"10368", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "2592"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "5"], " ", 
    SubscriptBox["g", "\[Rho]"], " ", 
    SubscriptBox["g", "\[Sigma]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "24068"}], "+", 
      RowBox[{"696", " ", "m"}], "+", 
      RowBox[{"729", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"66", " ", 
       SuperscriptBox["m", "3"]}], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"20736", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "10368"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "4"], " ", 
    SubscriptBox["g", "\[Rho]"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"908", "-", 
      RowBox[{"3976", " ", "m"}], "-", 
      RowBox[{"3943", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"66", " ", 
       SuperscriptBox["m", "3"]}], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"10368", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "m"}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "20736"], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"10368", " ", "m"}]], 
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"261700", "-", 
      RowBox[{"131544", " ", "m"}], "-", 
      RowBox[{"61491", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"131", " ", 
       SuperscriptBox["m", "3"]}], "-", 
      RowBox[{"216", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"5032", " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"316", " ", "m", " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"224", " ", 
       SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"10368", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"2", " ", "m"}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"5184", " ", "m"}]], 
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "3"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
    SubscriptBox["g", "\[Sigma]"], " ", 
    RowBox[{"(", 
     RowBox[{"25408", "-", 
      RowBox[{"13148", " ", "m"}], "-", 
      RowBox[{"8492", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["m", "3"]}], "-", 
      RowBox[{"249", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"1122", " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"271", " ", "m", " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"271", " ", 
       SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"5184", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"3", " ", "m"}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "4"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "512"}], "+", 
      RowBox[{"492", " ", "m"}], "+", 
      RowBox[{"136", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"259", " ", 
       SuperscriptBox["m", "3"]}], "-", 
      RowBox[{"141", " ", 
       SuperscriptBox["m", "4"]}], "-", 
      RowBox[{"2592", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"3", " ", "m"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
   RowBox[{"5184", " ", "m"}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"5184", " ", 
     SuperscriptBox["m", "2"]}]], 
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "29392"}], "+", 
      RowBox[{"29392", " ", "m"}], "-", 
      RowBox[{"7664", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"3542", " ", 
       SuperscriptBox["m", "3"]}], "+", 
      RowBox[{"927", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"1612", " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"82", " ", "m", " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"1296", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"4", " ", "m"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["m", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}]}], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"71904", "-", 
      RowBox[{"35952", " ", "m"}], "-", 
      RowBox[{"15472", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"620", " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"250", " ", "m", " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"313", " ", 
       SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"564", " ", 
       SuperscriptBox["\[ScriptCapitalN]", "2"]}], "+", 
      RowBox[{"10368", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         RowBox[{"3", " ", "n"}]}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
   RowBox[{"5184", " ", "m"}]], "+", 
  FractionBox[
   RowBox[{
    OverscriptBox["\[Lambda]", "~"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"5620", "-", 
      RowBox[{"2810", " ", "m"}], "-", 
      RowBox[{"1886", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"17076", " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"332", " ", "m", " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"139", " ", 
       SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["\[ScriptCapitalN]", "2"]}], "-", 
      RowBox[{"2592", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10"}], "+", 
         RowBox[{"5", " ", "m"}], "+", 
         SuperscriptBox["m", "2"], "-", 
         RowBox[{"6", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
   RowBox[{"2592", " ", "m"}]], "+", 
  FractionBox[
   RowBox[{
    OverscriptBox["\[Lambda]", "~"], " ", 
    SubscriptBox["g", "\[Rho]"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3476"}], "-", 
      RowBox[{"1674", " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["\[ScriptCapitalN]", "2"]}], "+", 
      RowBox[{"2592", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[ScriptCapitalN]"}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "2592"], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2592", " ", 
     SuperscriptBox["m", "2"]}]], 
   RowBox[{
    OverscriptBox["\[Lambda]", "~"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "5"], " ", 
    SubscriptBox["g", "\[Sigma]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2144"}], "+", 
      RowBox[{"2144", " ", "m"}], "-", 
      RowBox[{"5598", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"3949", " ", 
       SuperscriptBox["m", "3"]}], "+", 
      RowBox[{"799", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"19686", " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"5199", " ", "m", " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"816", " ", 
       SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["\[ScriptCapitalN]", "2"]}], "+", 
      RowBox[{"2592", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "m"}], "+", 
         SuperscriptBox["m", "2"], "+", 
         RowBox[{"5", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"m", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"10368", " ", 
     SuperscriptBox["m", "3"]}]], 
   RowBox[{
    SubsuperscriptBox["g", "\[Rho]", "7"], " ", 
    RowBox[{"(", 
     RowBox[{"47936", "-", 
      RowBox[{"71904", " ", "m"}], "+", 
      RowBox[{"59512", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"22784", " ", 
       SuperscriptBox["m", "3"]}], "-", 
      RowBox[{"6732", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"1019", " ", 
       SuperscriptBox["m", "5"]}], "-", 
      RowBox[{"531", " ", 
       SuperscriptBox["m", "3"], " ", 
       SuperscriptBox["n", "2"]}], "-", 
      RowBox[{"282", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["n", "2"]}], "+", 
      RowBox[{"5944", " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"7300", " ", "m", " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"778", " ", 
       SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"1271", " ", 
       SuperscriptBox["m", "3"], " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"825", " ", 
       SuperscriptBox["m", "4"], " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"2190", " ", 
       SuperscriptBox["\[ScriptCapitalN]", "2"]}], "-", 
      RowBox[{"1296", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", "m"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["m", "3"], "-", 
         RowBox[{"24", " ", "n"}], "+", 
         RowBox[{"2", " ", "m", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"5184", " ", 
     SuperscriptBox["m", "2"]}]], 
   RowBox[{
    SubsuperscriptBox["g", "\[Rho]", "5"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "71904"}], "+", 
      RowBox[{"71904", " ", "m"}], "-", 
      RowBox[{"14284", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"1558", " ", 
       SuperscriptBox["m", "3"]}], "+", 
      RowBox[{"704", " ", 
       SuperscriptBox["m", "4"]}], "-", 
      RowBox[{"4148", " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"3400", " ", "m", " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"4313", " ", 
       SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}], "-", 
      RowBox[{"564", " ", 
       SuperscriptBox["\[ScriptCapitalN]", "2"]}], "-", 
      RowBox[{"2592", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", "m"}], "+", 
         SuperscriptBox["m", "2"], "-", 
         RowBox[{"24", " ", "n"}], "+", 
         RowBox[{"6", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"3", " ", "m", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["5", "864"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "134"}], "+", 
     RowBox[{"43", " ", "m"}], "+", 
     RowBox[{"43", " ", 
      SuperscriptBox["m", "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "4"], " ", 
   SubscriptBox["g", "\[Rho]"], " ", 
   SubscriptBox["g", "\[Sigma]"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   FractionBox["1", "216"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "885"}], "+", 
     RowBox[{"157", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubscriptBox["g", "\[Rho]"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   FractionBox["1", "864"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"], " ", 
   SubscriptBox["g", "\[Rho]"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"35", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "30"}], "+", 
        RowBox[{"7", " ", "m"}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}]}], "-", 
     RowBox[{"1728", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   FractionBox["1", "864"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubscriptBox["g", "\[Rho]"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"11", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "234"}], "+", 
        RowBox[{"7", " ", "m"}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"14", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
     RowBox[{"1728", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   FractionBox["1", "216"], " ", 
   SubscriptBox["g", "\[Rho]"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "5"], " ", 
   RowBox[{"(", 
    RowBox[{"37", "+", 
     RowBox[{"73", " ", "\[ScriptCapitalN]"}], "-", 
     RowBox[{"432", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "3"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", "m", "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}]}], "+", 
      RowBox[{"144", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
   RowBox[{"288", " ", "m"}]], "+", 
  FractionBox[
   RowBox[{
    OverscriptBox["\[Lambda]", "~"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3978", "-", 
      RowBox[{"1989", " ", "m"}], "-", 
      RowBox[{"504", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"230", " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"432", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
   RowBox[{"432", " ", "m"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
    SubscriptBox["g", "\[Sigma]"], " ", 
    RowBox[{"(", 
     RowBox[{"346", "-", 
      RowBox[{"173", " ", "m"}], "-", 
      RowBox[{"542", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"33", " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"432", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", "m", "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
   RowBox[{"432", " ", "m"}]], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "74"}], "+", 
      RowBox[{"37", " ", "m"}], "+", 
      RowBox[{"67", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"198", " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"432", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", "m", "+", "\[ScriptCapitalN]"}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
   RowBox[{"432", " ", "m"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"236", "-", 
      RowBox[{"118", " ", "m"}], "-", 
      RowBox[{"141", " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], 
   RowBox[{"2592", " ", "m"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "148"}], "+", 
      RowBox[{"74", " ", "m"}], "-", 
      RowBox[{"83", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"11", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
    OverscriptBox["\[Lambda]", "~"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
    SubscriptBox["g", "\[Sigma]"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], 
   RowBox[{"864", " ", "m"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "694"}], "+", 
      RowBox[{"347", " ", "m"}], "-", 
      RowBox[{"216", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"564", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
    SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], 
   RowBox[{"5184", " ", "m"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubscriptBox["g", "\[Rho]"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1318", "-", 
      RowBox[{"119", " ", "m"}], "-", 
      RowBox[{"119", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"20736", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "5184"], "+", 
  FractionBox[
   RowBox[{
    OverscriptBox["\[Lambda]", "~"], " ", 
    SubscriptBox["g", "\[Rho]"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "7"}], " ", 
       RowBox[{"(", 
        RowBox[{"314", "+", 
         RowBox[{"17", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
      RowBox[{"2592", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "1296"], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["g", "\[Rho]"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "8131"}], "-", 
      RowBox[{"119", " ", "\[ScriptCapitalN]"}], "+", 
      RowBox[{"2592", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "2592"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "3"], " ", 
    SubscriptBox["g", "\[Rho]"], " ", 
    SubscriptBox["g", "\[Sigma]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7362"}], "-", 
      RowBox[{"119", " ", "m"}], "-", 
      RowBox[{"119", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"5184", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "2592"], "+", 
  RowBox[{
   FractionBox["185", "432"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubscriptBox["g", "\[Rho]"], " ", 
   SubscriptBox["g", "\[Sigma]"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "+", 
  RowBox[{
   FractionBox["185", "432"], " ", 
   SubscriptBox["g", "\[Rho]"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "+", 
  RowBox[{
   FractionBox["1", "216"], " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubscriptBox["g", "\[Rho]"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "65"}], "+", 
     RowBox[{"216", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "+", 
  FractionBox[
   RowBox[{"143", " ", 
    OverscriptBox["\[Lambda]", "~"], " ", 
    SubscriptBox["g", "\[Rho]"], " ", 
    SubscriptBox["g", "\[Sigma]"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "4"]}], "2592"], "+", 
  FractionBox[
   RowBox[{"143", " ", 
    SubscriptBox["g", "\[Rho]"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "4"]}], "5184"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "216"}], "+", 
         RowBox[{"11", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"54", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4750"}], "+", 
            RowBox[{"17", " ", "m"}], "+", 
            RowBox[{"17", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"56", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
         RowBox[{"51840", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"10368", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "158"}], "+", 
            RowBox[{"17", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
         RowBox[{"2592", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"5184", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "219"}], "+", 
         RowBox[{"44", " ", "m"}], "+", 
         RowBox[{"44", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"1512", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"432", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "4"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "725"}], "+", 
            RowBox[{"11", " ", "m"}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["m", "2"]}]}], ")"}]}], "+", 
         RowBox[{"3888", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"2592", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"6820", "-", 
         RowBox[{"3410", " ", "m"}], "-", 
         RowBox[{"5693", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"272", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"4", " ", "m"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["m", "2"]}]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"5184", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{"21306", "-", 
         RowBox[{"10653", " ", "m"}], "-", 
         RowBox[{"951", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"800", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"432", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"4", " ", "m"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["m", "2"]}]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"1728", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"758", "-", 
         RowBox[{"379", " ", "m"}], "+", 
         RowBox[{"104", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"2537", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "m", "+", 
            RowBox[{"2", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"1296", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"10368", " ", 
        SuperscriptBox["m", "3"]}]], 
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2588"}], "+", 
         RowBox[{"2588", " ", "m"}], "-", 
         RowBox[{"8025", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"5491", " ", 
          SuperscriptBox["m", "3"]}], "-", 
         RowBox[{"119", " ", 
          SuperscriptBox["m", "4"]}], "+", 
         RowBox[{"20546", " ", "\[ScriptCapitalN]"}], "-", 
         RowBox[{"4711", " ", "m", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"278", " ", 
          SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"99", " ", 
          SuperscriptBox["\[ScriptCapitalN]", "2"]}], "+", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "+", 
            RowBox[{"12", " ", "m"}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "3"]}], "-", 
            RowBox[{"20", " ", "\[ScriptCapitalN]"}], "+", 
            RowBox[{"5", " ", "m", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"26954", "-", 
         RowBox[{"6565", " ", "m"}], "-", 
         RowBox[{"1408", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"732", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"10368", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"238", "-", 
         RowBox[{"83", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubscriptBox["g", "\[Rho]"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"1728", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubscriptBox["g", "\[Rho]"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1102"}], "+", 
            RowBox[{"11", " ", "m"}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["m", "2"]}]}], ")"}]}], "-", 
         RowBox[{"20736", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"10368", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubscriptBox["g", "\[Rho]"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "25282"}], "-", 
         RowBox[{"139", " ", "m"}], "-", 
         RowBox[{"139", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"20736", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"10368", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{"20270", "-", 
         RowBox[{"4573", " ", "m"}], "-", 
         RowBox[{"1909", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"352", " ", "\[ScriptCapitalN]"}], "-", 
         RowBox[{"5184", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "m"}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"2592", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"3402", "-", 
         RowBox[{"657", " ", "m"}], "+", 
         RowBox[{"952", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"1728", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"2", " ", "m"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"3456", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"20736", " ", 
        SuperscriptBox["m", "3"]}]], 
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "136564"}], "+", 
         RowBox[{"102076", " ", "m"}], "-", 
         RowBox[{"29489", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"4190", " ", 
          SuperscriptBox["m", "3"]}], "+", 
         RowBox[{"405", " ", 
          SuperscriptBox["m", "4"]}], "-", 
         RowBox[{"7780", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"2150", " ", "m", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"564", " ", 
          SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}], "-", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "16"}], "+", 
            RowBox[{"12", " ", "m"}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["m", "3"]}]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1416"}], "+", 
         RowBox[{"232", " ", "m"}], "+", 
         RowBox[{"55", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"]}], 
      RowBox[{"6912", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"18616", "-", 
         RowBox[{"2982", " ", "m"}], "-", 
         RowBox[{"655", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"648", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24"}], "+", 
            RowBox[{"4", " ", "m"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"]}], 
      RowBox[{"3456", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{"4360", "-", 
         RowBox[{"784", " ", "m"}], "-", 
         RowBox[{"239", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"216", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "88"}], "+", 
            RowBox[{"12", " ", "m"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"]}], 
      RowBox[{"3456", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"20736", " ", 
        SuperscriptBox["m", "3"]}]], 
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "71776"}], "+", 
         RowBox[{"32598", " ", "m"}], "+", 
         RowBox[{"17717", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"3903", " ", 
          SuperscriptBox["m", "3"]}], "-", 
         RowBox[{"235", " ", 
          SuperscriptBox["m", "4"]}], "-", 
         RowBox[{"2320", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"250", " ", "m", " ", "\[ScriptCapitalN]"}], "-", 
         RowBox[{"40", " ", 
          SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"648", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "128"}], "+", 
            RowBox[{"64", " ", "m"}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["m", "3"]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"]}]}], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubscriptBox["g", "\[Rho]"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{"18808", "-", 
         RowBox[{"2695", " ", "m"}], "-", 
         RowBox[{"344", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"648", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24"}], "+", 
            RowBox[{"4", " ", "m"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "4"]}], 
      RowBox[{"10368", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "40400"}], "+", 
         RowBox[{"10842", " ", "m"}], "-", 
         RowBox[{"10017", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"1174", " ", 
          SuperscriptBox["m", "3"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["m", "4"]}], "-", 
         RowBox[{"2592", " ", 
          RowBox[{"(", 
           RowBox[{"64", "-", 
            RowBox[{"20", " ", "m"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["m", "3"]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "4"]}], 
      RowBox[{"41472", " ", 
       SuperscriptBox["m", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "484160"}], "+", 
         RowBox[{"138208", " ", "m"}], "+", 
         RowBox[{"5964", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"3566", " ", 
          SuperscriptBox["m", "3"]}], "+", 
         RowBox[{"73", " ", 
          SuperscriptBox["m", "4"]}], "+", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "80"}], "+", 
            RowBox[{"4", " ", "m"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["m", "2"]}]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "5"]}], 
      RowBox[{"165888", " ", 
       SuperscriptBox["m", "3"]}]], "-", 
     FractionBox[
      RowBox[{"103", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"288", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "59"}], "-", 
         RowBox[{"48", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"48", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "23"}], "-", 
         RowBox[{"48", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"24", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "41"}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"72", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{"101", " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubscriptBox["g", "\[Rho]"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"432", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubscriptBox["g", "\[Rho]"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "199"}], "+", 
         RowBox[{"144", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"288", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{"77", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], 
      RowBox[{"1296", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{"11", " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], 
      RowBox[{"54", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{"187", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], 
      RowBox[{"5184", " ", "m"}]], "-", 
     FractionBox[
      RowBox[{"83", " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubscriptBox["g", "\[Rho]"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], 
      RowBox[{"1728", " ", "m"}]]}], ")"}]}], "+", 
  RowBox[{
   SubscriptBox["g", "\[Rho]"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Gamma]", 
      RowBox[{"\[Rho]", ",", "3"}]], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"\[CapitalPhi]", ",", "3"}]]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6900263999216957`*^9, 3.690026440830554*^9, 3.690026610153008*^9, 
   3.690029796291554*^9, 3.69003103239151*^9, 3.690031128768777*^9, {
   3.69003119848612*^9, 3.69003122005914*^9}, 3.690031891692437*^9, 
   3.690032039560525*^9, {3.690032395076132*^9, 3.690032421278367*^9}, 
   3.690032806645102*^9, 3.6900331630792837`*^9, 3.690033255752138*^9, 
   3.690078540545147*^9, 3.6900787871046047`*^9, {3.690088261434292*^9, 
   3.690088290313261*^9}, 3.690114588112121*^9, 3.690116554562201*^9, 
   3.6906089023131723`*^9, 3.690622977692738*^9, 3.6925304626556807`*^9, 
   3.692608265794202*^9, 3.692611836882469*^9, 3.6926261963345823`*^9, 
   3.692681069480102*^9, 3.693130684092671*^9, 3.6932011431834908`*^9, 
   3.693573703321402*^9, 3.6936537575481*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"threeLoop\[Beta]\[Lambda]\[Sigma]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"beta3", ",", "blambdasigma"}], "]"}], "//", "simp"}]}]], "Input",\

 CellChangeTimes->{{3.689841750136958*^9, 3.689841751432119*^9}, {
   3.689841831824791*^9, 3.6898418433535357`*^9}, {3.689841880512495*^9, 
   3.689841948107643*^9}, {3.689841987761043*^9, 3.689841988167719*^9}, 
   3.68984209512906*^9, {3.689844393453724*^9, 3.6898443974996233`*^9}, {
   3.689866439833301*^9, 3.6898664477698193`*^9}, {3.6899453384153843`*^9, 
   3.689945340908781*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "432"]}], " ", "\[ScriptCapitalN]", " ", 
   RowBox[{"(", 
    RowBox[{"713", "+", 
     RowBox[{"577", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "7"]}], "+", 
  RowBox[{
   FractionBox["1", "18"], " ", "\[ScriptCapitalN]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "59"}], "+", 
     RowBox[{"31", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "6"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   FractionBox["1", "864"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ScriptCapitalN]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1010", "+", 
        RowBox[{"423", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
     RowBox[{"2592", " ", "\[ScriptCapitalN]", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "+", 
  RowBox[{
   FractionBox["1", "864"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ScriptCapitalN]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6439"}], "+", 
        RowBox[{"33", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
     RowBox[{"1296", " ", "\[ScriptCapitalN]", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"11", " ", "\[ScriptCapitalN]"}], "+", 
     RowBox[{"32", " ", "\[ScriptCapitalN]", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "4"]}], "+", 
  RowBox[{
   FractionBox["301", "864"], " ", "\[ScriptCapitalN]", " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "5"]}], "+", 
  RowBox[{
   FractionBox["1", "864"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1595"}], "-", 
     RowBox[{"432", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "7"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"15", " ", "\[ScriptCapitalN]", " ", 
        OverscriptBox["\[Lambda]", "~"], " ", 
        SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
        SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
        SubscriptBox["\[Lambda]", "\[Rho]"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["m", "2"]}]]}], "+", 
     FractionBox[
      RowBox[{"11", " ", "\[ScriptCapitalN]", " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"96", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "31"}], " ", "n"}], "-", 
         RowBox[{"24", " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"16", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", " ", "n"}], "+", 
         RowBox[{"48", " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"96", " ", "m"}]], "-", 
     FractionBox[
      RowBox[{"425", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "5"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"144", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{"301", " ", "\[ScriptCapitalN]", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"1728", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{"7", " ", "\[ScriptCapitalN]", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"192", " ", 
       SuperscriptBox["m", "2"]}]], "-", 
     FractionBox[
      RowBox[{"19", " ", "\[ScriptCapitalN]", " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"72", " ", 
       SuperscriptBox["m", "2"]}]], "-", 
     FractionBox[
      RowBox[{"5", " ", "\[ScriptCapitalN]", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"432", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"37832", "-", 
         RowBox[{"6380", " ", "m"}], "-", 
         RowBox[{"1651", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"432", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24"}], "+", 
            RowBox[{"4", " ", "m"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "4"]}], 
      RowBox[{"13824", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1045"}], "-", 
         RowBox[{"1296", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"576", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "71"}], "+", 
         RowBox[{"72", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], 
      RowBox[{"96", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{"55", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], 
      RowBox[{"1728", " ", "m"}]]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "864"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "272"}], "-", 
        RowBox[{"577", " ", "m"}], "-", 
        RowBox[{"577", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "7"]}], "+", 
     RowBox[{
      FractionBox["37", "864"], " ", "n", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "5"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"]}], "+", 
     RowBox[{
      FractionBox["71", "48"], " ", "n", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "4"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubscriptBox["g", "\[Sigma]"]}], "-", 
     RowBox[{
      FractionBox["5", "216"], " ", "\[ScriptCapitalN]", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "5"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "2"]}], "-", 
     RowBox[{
      FractionBox["5707", "864"], " ", "n", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "3"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "2"]}], "+", 
     FractionBox[
      RowBox[{"\[ScriptCapitalN]", " ", 
       RowBox[{"(", 
        RowBox[{"1010", "-", 
         RowBox[{"505", " ", "m"}], "+", 
         RowBox[{"89", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"496", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"]}], 
      RowBox[{"288", " ", 
       SuperscriptBox["m", "2"]}]], "-", 
     RowBox[{
      FractionBox["21", "16"], " ", "\[ScriptCapitalN]", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "4"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "3"]}], "-", 
     RowBox[{
      FractionBox["1405", "216"], " ", "n", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "2"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "3"]}], "-", 
     FractionBox[
      RowBox[{"\[ScriptCapitalN]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1426"}], "+", 
         RowBox[{"713", " ", "m"}], "+", 
         RowBox[{"110", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"1154", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"]}], 
      RowBox[{"864", " ", 
       SuperscriptBox["m", "2"]}]], "-", 
     RowBox[{
      FractionBox["21", "16"], " ", "\[ScriptCapitalN]", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "3"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "4"]}], "-", 
     RowBox[{
      FractionBox["203", "72"], " ", "n", " ", 
      OverscriptBox["\[Lambda]", "~"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "4"]}], "-", 
     RowBox[{
      FractionBox["5", "216"], " ", "\[ScriptCapitalN]", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "5"]}], "-", 
     RowBox[{
      FractionBox["713", "216"], " ", "n", " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "5"]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "n"}], " ", 
          RowBox[{"(", 
           RowBox[{"250", "-", 
            RowBox[{"125", " ", "m"}], "-", 
            RowBox[{"41", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"47", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
         RowBox[{"144", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
      RowBox[{"96", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"5270", "-", 
            RowBox[{"2635", " ", "m"}], "-", 
            RowBox[{"1276", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"66", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "+", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
      RowBox[{"1728", " ", "m"}]], "+", 
     RowBox[{
      FractionBox["1", "36"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "180"}], "+", 
        RowBox[{"31", " ", "m"}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "6"], " ", 
      SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
     RowBox[{
      FractionBox["35", "288"], " ", "n", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "4"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
     RowBox[{
      FractionBox["113", "144"], " ", "\[ScriptCapitalN]", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "4"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
      SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
     RowBox[{
      FractionBox["15", "8"], " ", "\[ScriptCapitalN]", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "3"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
      SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
     RowBox[{
      FractionBox["113", "144"], " ", "\[ScriptCapitalN]", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
      SubscriptBox["\[Lambda]", "\[Sigma]"]}], "-", 
     RowBox[{
      FractionBox["505", "144"], " ", "n", " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
      SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      OverscriptBox["\[Lambda]", "~"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", "n"}], "-", 
        RowBox[{"48", " ", "n", " ", 
         SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "2"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "25"}], " ", "n"}], "-", 
        RowBox[{"42", " ", "n", " ", 
         SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "3"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubscriptBox["g", "\[Sigma]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", "n"}], "+", 
        RowBox[{"24", " ", "n", " ", 
         SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
     RowBox[{
      FractionBox["17", "24"], " ", "n", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "3"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "-", 
     RowBox[{
      FractionBox["3", "8"], " ", "n", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "2"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubscriptBox["g", "\[Sigma]"], " ", 
      SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "-", 
     RowBox[{
      FractionBox["47", "96"], " ", "\[ScriptCapitalN]", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "3"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
      SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "-", 
     RowBox[{
      FractionBox["47", "96"], " ", "\[ScriptCapitalN]", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
      SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "+", 
     RowBox[{
      FractionBox["25", "24"], " ", "n", " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
      SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1174"}], "-", 
         RowBox[{"423", " ", "m"}], "-", 
         RowBox[{"423", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"5184", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "1728"], "+", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      OverscriptBox["\[Lambda]", "~"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "93"}], " ", "n"}], "+", 
        RowBox[{"72", " ", "n", " ", 
         SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
      SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "-", 
     RowBox[{
      FractionBox["19", "108"], " ", "n", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "2"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "+", 
     RowBox[{
      FractionBox["23", "48"], " ", "n", " ", 
      OverscriptBox["\[Lambda]", "~"], " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubscriptBox["g", "\[Sigma]"], " ", 
      SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "+", 
     RowBox[{
      FractionBox["11", "144"], " ", "\[ScriptCapitalN]", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
      SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "-", 
     RowBox[{
      FractionBox["97", "864"], " ", "n", " ", 
      SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
      SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12944"}], "+", 
         RowBox[{"33", " ", "m"}], "+", 
         RowBox[{"33", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"2592", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "1728"], "+", 
     RowBox[{
      FractionBox["1", "32"], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"32", " ", 
         SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
      SubsuperscriptBox["\[Lambda]", "\[Sigma]", "4"]}], "+", 
     RowBox[{
      FractionBox["301", "864"], " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "2"], " ", 
      SubsuperscriptBox["\[Lambda]", "\[Sigma]", "5"]}]}], ")"}]}], "+", 
  RowBox[{"3", " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"], " ", 
   SubscriptBox["\[Gamma]", 
    RowBox[{"\[Sigma]", ",", "3"}]]}]}]], "Output",
 CellChangeTimes->{
  3.6900263999874477`*^9, 3.690026440898018*^9, 3.690026610211032*^9, 
   3.690029796370055*^9, 3.690031032458243*^9, 3.690031128842757*^9, {
   3.690031198558749*^9, 3.690031220125346*^9}, 3.690031891864335*^9, 
   3.690032039633919*^9, {3.690032395284713*^9, 3.6900324213448467`*^9}, 
   3.690032806711268*^9, 3.6900331631632338`*^9, 3.690033256694792*^9, 
   3.690078540624619*^9, 3.690078789663982*^9, {3.690088261602436*^9, 
   3.690088290432626*^9}, 3.6901145882303667`*^9, 3.690116554758102*^9, 
   3.6906089024630737`*^9, 3.6906229778097363`*^9, 3.692530462736992*^9, 
   3.6926082659196568`*^9, 3.692611837082428*^9, 3.692626196462322*^9, 
   3.692681069615877*^9, 3.693130684276952*^9, 3.69320114333541*^9, 
   3.693573703486714*^9, 3.6936537577018023`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"threeLoop\[Beta]\[Lambda]\[Rho]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"beta3", ",", "blambdarho"}], "]"}], "//", "simp"}]}]], "Input",
 CellChangeTimes->{{3.6887339696262703`*^9, 3.68873402054214*^9}, {
  3.6887341408390427`*^9, 3.688734145136979*^9}, {3.688734177335063*^9, 
  3.688734184725819*^9}, {3.688734266526144*^9, 3.688734272116301*^9}, {
  3.689842118704833*^9, 3.689842127046708*^9}, {3.689844403877492*^9, 
  3.689844407747672*^9}, {3.68986644945853*^9, 3.68986645795196*^9}, {
  3.6899453471422453`*^9, 3.689945350067206*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "576"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "366"}], "+", 
     RowBox[{"47", " ", "m"}], "+", 
     RowBox[{"47", " ", 
      SuperscriptBox["m", "2"]}]}], ")"}], " ", "n", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "4"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "3"]}], "-", 
  FractionBox[
   RowBox[{"\[ScriptCapitalN]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2852"}], "+", 
      RowBox[{"1426", " ", "m"}], "-", 
      RowBox[{"623", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"2268", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
    SubsuperscriptBox["g", "\[Rho]", "5"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"]}], 
   RowBox[{"864", " ", 
    SuperscriptBox["m", "2"]}]], "+", 
  RowBox[{
   FractionBox["1", "144"], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1010"}], "+", 
     RowBox[{"113", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"]}], "-", 
  RowBox[{
   FractionBox["1", "432"], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{"713", "+", 
     RowBox[{"10", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
   SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "4"]}], "+", 
  RowBox[{
   FractionBox["1", "864"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "n"}], " ", 
      RowBox[{"(", 
       RowBox[{"160", "+", 
        RowBox[{"10", " ", "m"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"141", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
     RowBox[{"10368", " ", "n", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "288"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
   SubscriptBox["g", "\[Sigma]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4454"}], "+", 
        RowBox[{"113", " ", "m"}], "+", 
        RowBox[{"113", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], " ", "n"}], "-", 
     RowBox[{"864", " ", "n", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    OverscriptBox["\[Lambda]", "~"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "5"], " ", 
    SubscriptBox["g", "\[Sigma]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{"1822", "-", 
         RowBox[{"911", " ", "m"}], "+", 
         RowBox[{"79", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"766", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "+", 
      RowBox[{"432", " ", "m", " ", "\[ScriptCapitalN]", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
   RowBox[{"288", " ", "m"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "n"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1190"}], "+", 
         RowBox[{"595", " ", "m"}], "+", 
         RowBox[{"229", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"141", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "+", 
      RowBox[{"648", " ", "m", " ", "\[ScriptCapitalN]", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
   RowBox[{"432", " ", "m"}]], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["g", "\[Rho]", "7"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "n"}], " ", 
       RowBox[{"(", 
        RowBox[{"2852", "-", 
         RowBox[{"2852", " ", "m"}], "+", 
         RowBox[{"3165", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"1474", " ", 
          SuperscriptBox["m", "3"]}], "+", 
         RowBox[{"86", " ", 
          SuperscriptBox["m", "4"]}], "-", 
         RowBox[{"4576", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"1154", " ", "m", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"638", " ", 
          SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}]}], ")"}]}], 
      "+", 
      RowBox[{"1296", " ", 
       SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
   RowBox[{"1728", " ", 
    SuperscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2726"}], "+", 
      RowBox[{"119", " ", "m"}], "+", 
      RowBox[{"119", " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", "n", " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "4"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
    SubscriptBox["\[Lambda]", "\[Rho]"]}], "1728"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1024", "+", 
      RowBox[{"33", " ", "m"}], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", "\[ScriptCapitalN]", " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "4"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    SubscriptBox["\[Lambda]", "\[Rho]"]}], "1728"], "+", 
  FractionBox[
   RowBox[{"\[ScriptCapitalN]", " ", 
    RowBox[{"(", 
     RowBox[{"4040", "-", 
      RowBox[{"1010", " ", "m"}], "-", 
      RowBox[{"313", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"540", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
    SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    SubscriptBox["\[Lambda]", "\[Rho]"]}], 
   RowBox[{"576", " ", 
    SuperscriptBox["m", "2"]}]], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "300"}], "+", 
     RowBox[{"47", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"]}], "+", 
  FractionBox[
   RowBox[{"\[ScriptCapitalN]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "194"}], "+", 
      RowBox[{"33", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
    SubscriptBox["\[Lambda]", "\[Rho]"]}], "1728"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "120924"}], "+", 
      RowBox[{"940", " ", "m"}], "+", 
      RowBox[{"973", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"66", " ", 
       SuperscriptBox["m", "3"]}], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"3456", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "14"}], "+", "m", "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubscriptBox["\[Lambda]", "\[Rho]"]}], "6912"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "35618"}], "-", 
         RowBox[{"97", " ", "m"}], "-", 
         RowBox[{"97", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"66", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
      RowBox[{"10368", " ", "n", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubscriptBox["\[Lambda]", "\[Rho]"]}], "1728"], "+", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubscriptBox["g", "\[Sigma]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"11", " ", "m"}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], " ", "n"}], "+", 
     RowBox[{"864", " ", "n", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"]}], "+", 
  FractionBox[
   RowBox[{
    OverscriptBox["\[Lambda]", "~"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
    SubscriptBox["g", "\[Sigma]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "n"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "570"}], "+", 
         RowBox[{"105", " ", "m"}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"47", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
      RowBox[{"432", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "m"}], ")"}], " ", "n", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubscriptBox["\[Lambda]", "\[Rho]"]}], 
   RowBox[{"72", " ", "m"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{"40540", "-", 
         RowBox[{"11474", " ", "m"}], "-", 
         RowBox[{"2828", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"99", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
      RowBox[{"1296", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16"}], "+", 
         RowBox[{"3", " ", "m"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", "n", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubscriptBox["\[Lambda]", "\[Rho]"]}], 
   RowBox[{"1728", " ", "m"}]], "+", 
  RowBox[{
   FractionBox["1", "24"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "5"}], " ", "\[ScriptCapitalN]"}], "+", 
     RowBox[{"24", " ", "\[ScriptCapitalN]", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"]}], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["g", "\[Rho]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7552"}], "+", 
         RowBox[{"5664", " ", "m"}], "-", 
         RowBox[{"2944", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"648", " ", 
          SuperscriptBox["m", "3"]}], "-", 
         RowBox[{"28", " ", 
          SuperscriptBox["m", "4"]}], "-", 
         RowBox[{"5048", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"992", " ", "m", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"295", " ", 
          SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}]}], ")"}]}], 
      "-", 
      RowBox[{"432", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "m"}], ")"}], " ", "\[ScriptCapitalN]", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubscriptBox["\[Lambda]", "\[Rho]"]}], 
   RowBox[{"1152", " ", 
    SuperscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"25", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "24"}], "+", 
      RowBox[{"4", " ", "m"}], "+", 
      SuperscriptBox["m", "2"]}], ")"}], " ", "\[ScriptCapitalN]", " ", 
    SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
   RowBox[{"192", " ", 
    SuperscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    OverscriptBox["\[Lambda]", "~"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
    SubscriptBox["g", "\[Sigma]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18736"}], "+", 
          RowBox[{"3631", " ", "m"}], "+", 
          RowBox[{"1289", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}]}], " ", "n"}], "+", 
      RowBox[{"108", " ", 
       RowBox[{"(", 
        RowBox[{"40", "-", 
         RowBox[{"4", " ", "m"}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", "n", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
   RowBox[{"288", " ", "m"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3256"}], "+", 
         RowBox[{"736", " ", "m"}], "+", 
         RowBox[{"329", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", "n"}], "+", 
      RowBox[{"432", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "24"}], "+", 
         RowBox[{"4", " ", "m"}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", "n", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
   RowBox[{"1152", " ", "m"}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6912", " ", 
     SuperscriptBox["m", "2"]}]], 
   RowBox[{
    SubsuperscriptBox["g", "\[Rho]", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "n"}], " ", 
       RowBox[{"(", 
        RowBox[{"39200", "-", 
         RowBox[{"16080", " ", "m"}], "+", 
         RowBox[{"4256", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"846", " ", 
          SuperscriptBox["m", "3"]}], "-", 
         RowBox[{"1189", " ", 
          SuperscriptBox["m", "4"]}], "-", 
         RowBox[{"10152", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"1692", " ", "m", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"423", " ", 
          SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}]}], ")"}]}], 
      "+", 
      RowBox[{"1296", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "64"}], "+", 
         RowBox[{"32", " ", "m"}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["m", "3"]}], ")"}], " ", "n", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}]}], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7480"}], "+", 
      RowBox[{"1368", " ", "m"}], "+", 
      RowBox[{"433", " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", "\[ScriptCapitalN]", " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"]}], 
   RowBox[{"6912", " ", 
    SuperscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "8424"}], "+", 
      RowBox[{"1072", " ", "m"}], "+", 
      RowBox[{"19", " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", "n", " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"]}], "6912"], "-", 
  FractionBox[
   RowBox[{"97", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "24"}], "+", 
      RowBox[{"4", " ", "m"}], "+", 
      SuperscriptBox["m", "2"]}], ")"}], " ", "\[ScriptCapitalN]", " ", 
    SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"]}], 
   RowBox[{"6912", " ", 
    SuperscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1448336", "-", 
      RowBox[{"289552", " ", "m"}], "-", 
      RowBox[{"107218", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"1421", " ", 
       SuperscriptBox["m", "3"]}], "+", 
      RowBox[{"129", " ", 
       SuperscriptBox["m", "4"]}], "-", 
      RowBox[{"25920", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "24"}], "+", 
         RowBox[{"4", " ", "m"}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"]}], 
   RowBox[{"13824", " ", "m"}]], "+", 
  FractionBox[
   RowBox[{
    OverscriptBox["\[Lambda]", "~"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
    SubscriptBox["g", "\[Sigma]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "32"}], "+", 
         RowBox[{"29", " ", "m"}], "+", 
         RowBox[{"25", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", "n"}], "+", 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "24"}], "+", 
         RowBox[{"4", " ", "m"}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", "n", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"]}], 
   RowBox[{"72", " ", "m"}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"13824", " ", 
     SuperscriptBox["m", "2"]}]], 
   RowBox[{
    SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "649008"}], "+", 
         RowBox[{"262208", " ", "m"}], "+", 
         RowBox[{"28198", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"11633", " ", 
          SuperscriptBox["m", "3"]}], "-", 
         RowBox[{"1768", " ", 
          SuperscriptBox["m", "4"]}], "-", 
         RowBox[{"1584", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"264", " ", "m", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"66", " ", 
          SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}]}], ")"}]}], 
      "-", 
      RowBox[{"1296", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"40", "-", 
         RowBox[{"20", " ", "m"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", "n", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"]}]}], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"6080", "-", 
         RowBox[{"3184", " ", "m"}], "-", 
         RowBox[{"1400", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"240", " ", 
          SuperscriptBox["m", "3"]}], "+", 
         RowBox[{"71", " ", 
          SuperscriptBox["m", "4"]}]}], ")"}], " ", "n"}], "+", 
      RowBox[{"96", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "80"}], "+", 
         RowBox[{"4", " ", "m"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", "n", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "4"]}], 
   RowBox[{"3072", " ", 
    SuperscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"202560", "-", 
      RowBox[{"60544", " ", "m"}], "-", 
      RowBox[{"5088", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"1668", " ", 
       SuperscriptBox["m", "3"]}], "+", 
      RowBox[{"17", " ", 
       SuperscriptBox["m", "4"]}]}], ")"}], " ", "\[ScriptCapitalN]", " ", 
    SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "5"]}], 
   RowBox[{"55296", " ", 
    SuperscriptBox["m", "3"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6912", " ", 
     SuperscriptBox["m", "2"]}]], 
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1077824"}], "+", 
      RowBox[{"360664", " ", "m"}], "+", 
      RowBox[{"61107", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"14732", " ", 
       SuperscriptBox["m", "3"]}], "-", 
      RowBox[{"1472", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"324", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1344"}], "+", 
         RowBox[{"352", " ", "m"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         SuperscriptBox["m", "3"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "4"]}]}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "5"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"221184", " ", 
     SuperscriptBox["m", "3"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"13576704", "-", 
      RowBox[{"6102784", " ", "m"}], "-", 
      RowBox[{"70016", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"268832", " ", 
       SuperscriptBox["m", "3"]}], "-", 
      RowBox[{"12952", " ", 
       SuperscriptBox["m", "4"]}], "-", 
      RowBox[{"3236", " ", 
       SuperscriptBox["m", "5"]}], "-", 
      RowBox[{"31", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"3456", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1536"}], "+", 
         RowBox[{"544", " ", "m"}], "-", 
         RowBox[{"104", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"11", " ", 
          SuperscriptBox["m", "3"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["m", "4"]}]}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "7"]}]}], "-", 
  RowBox[{
   FractionBox["15", "4"], " ", "n", " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   FractionBox["11", "48"], " ", "n", " ", 
   SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
   SubscriptBox["g", "\[Sigma]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "29"}], " ", "n"}], "-", 
     RowBox[{"48", " ", "n", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"11", " ", "n"}], "+", 
     RowBox[{"12", " ", "n", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   FractionBox["19", "144"], " ", "n", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   FractionBox["55", "72"], " ", "\[ScriptCapitalN]", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   FractionBox["23", "48"], " ", "\[ScriptCapitalN]", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   FractionBox["1", "288"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2562"}], "+", 
     RowBox[{"179", " ", "m"}], "+", 
     RowBox[{"179", " ", 
      SuperscriptBox["m", "2"]}], "-", 
     RowBox[{"1728", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "23"}], " ", "n"}], "+", 
     RowBox[{"24", " ", "n", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"27848", "-", 
      RowBox[{"5168", " ", "m"}], "-", 
      RowBox[{"1687", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"144", " ", 
       RowBox[{"(", 
        RowBox[{"72", "-", 
         RowBox[{"8", " ", "m"}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"], " ", 
    SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
   RowBox[{"1152", " ", "m"}]], "-", 
  RowBox[{
   FractionBox["47", "288"], " ", "n", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "+", 
  RowBox[{
   FractionBox["113", "144"], " ", "n", " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
   SubscriptBox["g", "\[Sigma]"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "-", 
  RowBox[{
   FractionBox["5", "216"], " ", "n", " ", 
   SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "+", 
  RowBox[{
   FractionBox["11", "288"], " ", "n", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "-", 
  RowBox[{
   FractionBox["47", "144"], " ", "n", " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubscriptBox["g", "\[Sigma]"], " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "-", 
  RowBox[{
   FractionBox["119", "864"], " ", "\[ScriptCapitalN]", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "12820"}], "-", 
      RowBox[{"119", " ", "m"}], "-", 
      RowBox[{"119", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"5184", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "1728"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "8424"}], "+", 
      RowBox[{"1072", " ", "m"}], "+", 
      RowBox[{"19", " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], 
   RowBox[{"6912", " ", "m"}]], "+", 
  RowBox[{
   FractionBox["1", "9"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"9", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "+", 
  FractionBox[
   RowBox[{"143", " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "4"]}], "1728"], "+", 
  RowBox[{"3", " ", 
   SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
   SubscriptBox["\[Gamma]", 
    RowBox[{"\[Rho]", ",", "3"}]]}]}]], "Output",
 CellChangeTimes->{
  3.690026400052108*^9, 3.6900264409917793`*^9, 3.69002661032061*^9, 
   3.690029796438048*^9, 3.690031032523913*^9, 3.690031128919353*^9, {
   3.690031198648529*^9, 3.6900312201792593`*^9}, 3.6900318919934053`*^9, 
   3.690032039710432*^9, {3.690032395361429*^9, 3.6900324214112988`*^9}, 
   3.690032806778026*^9, 3.6900331632463827`*^9, 3.690078540720735*^9, 
   3.6900787943416853`*^9, {3.690088261728868*^9, 3.690088290559676*^9}, 
   3.690114588362966*^9, 3.69011655488092*^9, 3.690608902656394*^9, 
   3.690622977939801*^9, 3.69253046283006*^9, 3.692608266064123*^9, 
   3.6926118372241707`*^9, 3.692626196611565*^9, 3.692681069766431*^9, 
   3.6931306844153233`*^9, 3.693201143491653*^9, 3.693573703683893*^9, 
   3.693653757863823*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"threeLoop\[Beta]\[Lambda]t", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"beta3", ",", "blambdatilde"}], "]"}], "//", "simp"}]}]], "Input",\

 CellChangeTimes->{{3.6887339696262703`*^9, 3.68873402054214*^9}, {
  3.6887341408390427`*^9, 3.688734145136979*^9}, {3.688734177335063*^9, 
  3.688734184725819*^9}, {3.688734289948704*^9, 3.688734292714896*^9}, {
  3.6898421220237293`*^9, 3.6898421315825863`*^9}, {3.689844422933504*^9, 
  3.6898444329237213`*^9}, {3.6898664533520412`*^9, 3.6898664608809843`*^9}, {
  3.689945352800872*^9, 3.689945355647081*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "324"], " ", 
   RowBox[{"(", 
    RowBox[{"89", "+", 
     RowBox[{"22", " ", "m"}], "+", 
     RowBox[{"22", " ", 
      SuperscriptBox["m", "2"]}]}], ")"}], " ", "n", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "5"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1192"}], "+", 
      RowBox[{"249", " ", "m"}], "+", 
      RowBox[{"249", " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", "\[ScriptCapitalN]", " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "5"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"]}], "5184"], "+", 
  FractionBox[
   RowBox[{"\[ScriptCapitalN]", " ", 
    RowBox[{"(", 
     RowBox[{"2228", "-", 
      RowBox[{"1114", " ", "m"}], "-", 
      RowBox[{"100", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"631", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
    OverscriptBox["\[Lambda]", "~"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"]}], 
   RowBox[{"432", " ", 
    SuperscriptBox["m", "2"]}]], "-", 
  RowBox[{
   FractionBox["1", "864"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "432"}], "+", 
     RowBox[{"47", " ", "m"}], "+", 
     RowBox[{"47", " ", 
      SuperscriptBox["m", "2"]}]}], ")"}], " ", "\[ScriptCapitalN]", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "4"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"]}], "-", 
  FractionBox[
   RowBox[{"\[ScriptCapitalN]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1426"}], "+", 
      RowBox[{"713", " ", "m"}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"756", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
    SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "3"]}], 
   RowBox[{"432", " ", 
    SuperscriptBox["m", "2"]}]], "+", 
  RowBox[{
   FractionBox["1", "108"], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "505"}], "+", 
     RowBox[{"124", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "4"]}], "-", 
  RowBox[{
   FractionBox["1", "432"], " ", "\[ScriptCapitalN]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "150"}], "+", 
     RowBox[{"47", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "5"]}], "-", 
  RowBox[{
   FractionBox["1", "432"], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{"713", "+", 
     RowBox[{"199", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "5"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "7"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "108396"}], "+", 
      RowBox[{"7324", " ", "m"}], "+", 
      RowBox[{"6793", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"1062", " ", 
       SuperscriptBox["m", "3"]}], "-", 
      RowBox[{"531", " ", 
       SuperscriptBox["m", "4"]}], "-", 
      RowBox[{"20736", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "20736"], "+", 
  RowBox[{
   FractionBox["1", "216"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "n"}], " ", 
      RowBox[{"(", 
       RowBox[{"475", "-", 
        RowBox[{"35", " ", "m"}], "-", 
        RowBox[{"35", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"47", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
     RowBox[{"864", " ", "n", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "576"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "4"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubscriptBox["g", "\[Sigma]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "750"}], "+", 
        RowBox[{"143", " ", "m"}], "+", 
        RowBox[{"143", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], " ", "n"}], "+", 
     RowBox[{"1152", " ", "n", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
    SubscriptBox["g", "\[Sigma]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "n"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "830"}], "+", 
         RowBox[{"415", " ", "m"}], "-", 
         RowBox[{"153", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"141", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
      RowBox[{"432", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"2", " ", "m"}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", "n", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
   RowBox[{"432", " ", "m"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "3"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "41330"}], "-", 
         RowBox[{"4897", " ", "m"}], "-", 
         RowBox[{"4897", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"66", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "+", 
      RowBox[{"1296", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "14"}], "+", 
         RowBox[{"3", " ", "m"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", "n", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "5184"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "3"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{"13444", "-", 
         RowBox[{"6722", " ", "m"}], "-", 
         RowBox[{"4400", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"99", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
      RowBox[{"1296", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10"}], "+", 
         RowBox[{"5", " ", "m"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", "n", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
   RowBox[{"5184", " ", "m"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "3"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[ScriptCapitalN]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1922"}], "+", 
         RowBox[{"33", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
      RowBox[{"10368", " ", "\[ScriptCapitalN]", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], "5184"], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["g", "\[Rho]", "6"], " ", 
    SubscriptBox["g", "\[Sigma]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "n"}], " ", 
       RowBox[{"(", 
        RowBox[{"2852", "-", 
         RowBox[{"2852", " ", "m"}], "+", 
         RowBox[{"1799", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"1257", " ", 
          SuperscriptBox["m", "3"]}], "+", 
         RowBox[{"229", " ", 
          SuperscriptBox["m", "4"]}], "-", 
         RowBox[{"3820", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"1154", " ", "m", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"810", " ", 
          SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}]}], ")"}]}], 
      "+", 
      RowBox[{"864", " ", 
       SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
   RowBox[{"1728", " ", 
    SuperscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    OverscriptBox["\[Lambda]", "~"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2020"}], "+", 
         RowBox[{"2020", " ", "m"}], "-", 
         RowBox[{"201", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"136", " ", 
          SuperscriptBox["m", "3"]}], "-", 
         RowBox[{"259", " ", 
          SuperscriptBox["m", "4"]}], "-", 
         RowBox[{"1532", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"496", " ", "m", " ", "\[ScriptCapitalN]"}], "+", 
         RowBox[{"295", " ", 
          SuperscriptBox["m", "2"], " ", "\[ScriptCapitalN]"}]}], ")"}]}], 
      "-", 
      RowBox[{"432", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], " ", "\[ScriptCapitalN]", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}]}], 
   RowBox[{"1728", " ", 
    SuperscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "826"}], "+", 
      RowBox[{"271", " ", "m"}], "+", 
      RowBox[{"271", " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", "n", " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "4"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
    SubscriptBox["\[Lambda]", "\[Sigma]"]}], "5184"], "+", 
  RowBox[{
   FractionBox["1", "216"], " ", 
   RowBox[{"(", 
    RowBox[{"432", "+", 
     RowBox[{"11", " ", "m"}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["m", "2"]}]}], ")"}], " ", "n", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubscriptBox["g", "\[Sigma]"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1064", "+", 
      RowBox[{"99", " ", "m"}], "+", 
      RowBox[{"99", " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", "\[ScriptCapitalN]", " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "4"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    SubscriptBox["\[Lambda]", "\[Sigma]"]}], "5184"], "+", 
  RowBox[{
   FractionBox["1", "432"], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "406"}], "+", 
     RowBox[{"113", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "6"], " ", 
    RowBox[{"(", 
     RowBox[{"27732", "-", 
      RowBox[{"19240", " ", "m"}], "-", 
      RowBox[{"19141", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"198", " ", 
       SuperscriptBox["m", "3"]}], "+", 
      RowBox[{"99", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"5184", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "22"}], "+", 
         RowBox[{"5", " ", "m"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubscriptBox["\[Lambda]", "\[Sigma]"]}], "20736"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "27851"}], "+", 
         RowBox[{"242", " ", "m"}], "+", 
         RowBox[{"242", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"33", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
      RowBox[{"1296", " ", "n", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubscriptBox["\[Lambda]", "\[Sigma]"]}], "2592"], "+", 
  RowBox[{
   FractionBox["1", "216"], " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "n"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "60"}], "+", 
        RowBox[{"47", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
     RowBox[{"864", " ", "n", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{"7430", "-", 
         RowBox[{"3715", " ", "m"}], "-", 
         RowBox[{"628", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"33", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "+", 
      RowBox[{"2592", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", "n", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
   RowBox[{"5184", " ", "m"}]], "+", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "7"}], " ", "\[ScriptCapitalN]"}], "+", 
     RowBox[{"144", " ", "\[ScriptCapitalN]", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
   SubscriptBox["\[Lambda]", "\[Sigma]"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[ScriptCapitalN]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10432"}], "+", 
         RowBox[{"99", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "+", 
      RowBox[{"7776", " ", "\[ScriptCapitalN]", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubscriptBox["\[Lambda]", "\[Sigma]"]}], "5184"], "+", 
  FractionBox[
   RowBox[{
    OverscriptBox["\[Lambda]", "~"], " ", 
    SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
    SubscriptBox["g", "\[Sigma]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "n"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "240"}], "+", 
         RowBox[{"120", " ", "m"}], "+", 
         RowBox[{"156", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"47", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "+", 
      RowBox[{"432", " ", "m", " ", "\[ScriptCapitalN]", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
   RowBox[{"432", " ", "m"}]], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{"1010", "-", 
         RowBox[{"505", " ", "m"}], "-", 
         RowBox[{"433", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"270", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "+", 
      RowBox[{"432", " ", "m", " ", "\[ScriptCapitalN]", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
   RowBox[{"864", " ", "m"}]], "+", 
  RowBox[{
   FractionBox["209", "864"], " ", "n", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "3"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "+", 
  FractionBox[
   RowBox[{"853", " ", "\[ScriptCapitalN]", " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "3"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "2592"], "+", 
  RowBox[{
   FractionBox["37", "432"], " ", "\[ScriptCapitalN]", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "-", 
  RowBox[{
   FractionBox["275", "216"], " ", "n", " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "35944"}], "+", 
      RowBox[{"1075", " ", "m"}], "+", 
      RowBox[{"1075", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"5184", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "5184"], "+", 
  RowBox[{
   FractionBox["1", "108"], " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "119"}], " ", "n"}], "-", 
     RowBox[{"324", " ", "n", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "+", 
  RowBox[{
   FractionBox["1", "288"], " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubscriptBox["g", "\[Sigma]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "359"}], " ", "n"}], "+", 
     RowBox[{"288", " ", "n", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], "-", 
  RowBox[{
   FractionBox["1", "24"], " ", "n", " ", 
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "~"], "2"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "+", 
  RowBox[{
   FractionBox["11", "27"], " ", "n", " ", 
   OverscriptBox["\[Lambda]", "~"], " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubscriptBox["g", "\[Sigma]"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "+", 
  FractionBox[
   RowBox[{"125", " ", "\[ScriptCapitalN]", " ", 
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "2592"], "-", 
  RowBox[{
   FractionBox["19", "108"], " ", "n", " ", 
   SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
   SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
   SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "8084"}], "+", 
      RowBox[{"125", " ", "m"}], "+", 
      RowBox[{"125", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"10368", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], "5184"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "721"}], "-", 
      RowBox[{"5184", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "4"]}], "5184"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2801"}], "+", 
      RowBox[{"2592", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Lambda]", "\[Sigma]", "5"]}], "5184"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ScriptCapitalN]", " ", 
       RowBox[{"(", 
        RowBox[{"1822", "-", 
         RowBox[{"911", " ", "m"}], "+", 
         RowBox[{"601", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"992", " ", "\[ScriptCapitalN]"}]}], ")"}], " ", 
       SubsuperscriptBox["g", "\[Rho]", "5"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"1728", " ", 
       SuperscriptBox["m", "3"]}]], "-", 
     FractionBox[
      RowBox[{"505", " ", "\[ScriptCapitalN]", " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"432", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "821"}], " ", "n"}], "-", 
         RowBox[{"162", " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"108", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "85"}], " ", "n"}], "-", 
         RowBox[{"72", " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"36", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "n"}], "+", 
         RowBox[{"4", " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"4", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "n"}], " ", 
          RowBox[{"(", 
           RowBox[{"70", "-", 
            RowBox[{"35", " ", "m"}], "-", 
            RowBox[{"35", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"47", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "+", 
         RowBox[{"72", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"2", " ", "m"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"]}], 
      RowBox[{"288", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{"167", " ", "\[ScriptCapitalN]", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"324", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     RowBox[{
      FractionBox["151", "864"], " ", "n", " ", 
      SuperscriptBox[
       OverscriptBox["\[Lambda]", "~"], "3"], " ", 
      SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
      SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], "+", 
     FractionBox[
      RowBox[{"115", " ", "n", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], "1728"], "+", 
     FractionBox[
      RowBox[{"25", " ", "\[ScriptCapitalN]", " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "3"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"144", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "23936"}], "+", 
         RowBox[{"7", " ", "m"}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"324", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "18"}], "+", "m", "+", 
            SuperscriptBox["m", "2"]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"2592", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3677"}], " ", "n"}], "-", 
         RowBox[{"3456", " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"1728", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "n"}], "+", 
         RowBox[{"9", " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"9", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "n"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6280"}], "+", 
            RowBox[{"1430", " ", "m"}], "+", 
            RowBox[{"267", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"282", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
         RowBox[{"864", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "m"}], ")"}], " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"3456", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"5962", "-", 
            RowBox[{"1673", " ", "m"}], "-", 
            RowBox[{"492", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"22", " ", "\[ScriptCapitalN]"}]}], ")"}]}], "-", 
         RowBox[{"144", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "m"}]}], ")"}], " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"]}], 
      RowBox[{"1152", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7768"}], "+", 
             RowBox[{"1420", " ", "m"}], "+", 
             RowBox[{"449", " ", 
              SuperscriptBox["m", "2"]}]}], ")"}]}], " ", "n"}], "-", 
         RowBox[{"864", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", "m"}], ")"}], " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"]}], 
      RowBox[{"3456", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"40", "+", 
            RowBox[{"92", " ", "m"}], "+", 
            RowBox[{"97", " ", 
             SuperscriptBox["m", "2"]}]}], ")"}], " ", "n"}], "+", 
         RowBox[{"72", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24"}], "+", 
            RowBox[{"4", " ", "m"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "3"]}], 
      RowBox[{"1152", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3704"}], "+", 
         RowBox[{"602", " ", "m"}], "+", 
         RowBox[{"139", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", "\[ScriptCapitalN]", " ", 
       
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "4"]}], 
      RowBox[{"6912", " ", 
       SuperscriptBox["m", "3"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"352", "-", 
         RowBox[{"7", " ", "m"}], "+", 
         RowBox[{"37", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", "\[ScriptCapitalN]", " ", 
       
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "4"]}], 
      RowBox[{"1152", " ", 
       SuperscriptBox["m", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"765784", "-", 
         RowBox[{"132442", " ", "m"}], "-", 
         RowBox[{"36719", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "184"}], "+", 
            RowBox[{"36", " ", "m"}], "+", 
            RowBox[{"13", " ", 
             SuperscriptBox["m", "2"]}]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "4"]}], 
      RowBox[{"41472", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "245504"}], "+", 
         RowBox[{"76168", " ", "m"}], "+", 
         RowBox[{"8412", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"2861", " ", 
          SuperscriptBox["m", "3"]}], "-", 
         RowBox[{"317", " ", 
          SuperscriptBox["m", "4"]}], "-", 
         RowBox[{"432", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24"}], "+", 
            RowBox[{"4", " ", "m"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "6"]}], 
      RowBox[{"27648", " ", 
       SuperscriptBox["m", "3"]}]], "+", 
     FractionBox[
      RowBox[{"23", " ", "\[ScriptCapitalN]", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"288", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"25", " ", "n"}], "-", 
         RowBox[{"48", " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"48", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "3"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "43"}], " ", "n"}], "-", 
         RowBox[{"24", " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "\[Rho]"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"24", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{"29", " ", "\[ScriptCapitalN]", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"162", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{"49", " ", "n", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], "1728"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "47500"}], "+", 
         RowBox[{"257", " ", "m"}], "+", 
         RowBox[{"257", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"23328", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"10368", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["g", "\[Sigma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "47"}], " ", "n"}], "+", 
         RowBox[{"24", " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"96", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       OverscriptBox["\[Lambda]", "~"], " ", 
       SubsuperscriptBox["g", "\[Rho]", "2"], " ", 
       SubscriptBox["g", "\[Sigma]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"25", " ", "n"}], "+", 
         RowBox[{"432", " ", "n", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"864", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"53080", "-", 
         RowBox[{"10183", " ", "m"}], "-", 
         RowBox[{"3548", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"1296", " ", 
          RowBox[{"(", 
           RowBox[{"24", "-", 
            RowBox[{"2", " ", "m"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "4"], " ", 
       SubscriptBox["\[Lambda]", "\[Sigma]"]}], 
      RowBox[{"20736", " ", 
       SuperscriptBox["m", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "365"}], "-", 
         RowBox[{"216", " ", 
          SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "2"]}], 
      RowBox[{"216", " ", "m"}]], "+", 
     FractionBox[
      RowBox[{"41", " ", 
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Rho]", "2"], " ", 
       SubsuperscriptBox["\[Lambda]", "\[Sigma]", "3"]}], 
      RowBox[{"432", " ", "m"}]]}], ")"}]}], "+", 
  RowBox[{
   OverscriptBox["\[Lambda]", "~"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"\[Rho]", ",", "3"}]]}], "+", 
     SubscriptBox["\[Gamma]", 
      RowBox[{"\[Sigma]", ",", "3"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.690026400110908*^9, 3.690026441052711*^9, 3.690026610493355*^9, 
   3.6900297965066147`*^9, 3.690031032590959*^9, 3.690031129052576*^9, {
   3.690031198718792*^9, 3.69003122025189*^9}, 3.690031892060464*^9, 
   3.6900320397716913`*^9, {3.690032395436701*^9, 3.6900324214780273`*^9}, 
   3.690032806844097*^9, 3.690033163328931*^9, 3.690078540828558*^9, 
   3.69007880055681*^9, {3.6900882618866587`*^9, 3.6900882907134943`*^9}, 
   3.690114588540196*^9, 3.6901165550442677`*^9, 3.690608902906053*^9, 
   3.6906229795452003`*^9, 3.6925304629483232`*^9, 3.692608266261373*^9, 
   3.692611837411821*^9, 3.69262619680894*^9, 3.69268106996224*^9, 
   3.693130686068182*^9, 3.6932011437772284`*^9, 3.693573703946431*^9, 
   3.693653758066661*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 28, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 366, 11, 148, "Title"],
Cell[CellGroupData[{
Cell[971, 37, 150, 2, 64, "Section"],
Cell[1124, 41, 483, 10, 54, "Input"],
Cell[1610, 53, 1152, 25, 144, "Input"],
Cell[2765, 80, 1357, 38, 219, "Input"],
Cell[4125, 120, 11254, 237, 377, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[15416, 362, 207, 3, 50, "Section"],
Cell[CellGroupData[{
Cell[15648, 369, 173, 5, 45, "Subsection"],
Cell[CellGroupData[{
Cell[15846, 378, 313, 7, 32, "Input"],
Cell[16162, 387, 2848, 48, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19047, 440, 291, 6, 32, "Input"],
Cell[19341, 448, 2510, 43, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21888, 496, 284, 6, 32, "Input"],
Cell[22175, 504, 2553, 46, 54, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[24777, 556, 226, 6, 37, "Subsection"],
Cell[CellGroupData[{
Cell[25028, 566, 412, 8, 32, "Input"],
Cell[25443, 576, 2589, 72, 106, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28069, 653, 581, 10, 32, "Input"],
Cell[28653, 665, 3030, 89, 157, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31720, 759, 332, 7, 32, "Input"],
Cell[32055, 768, 4580, 110, 152, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[36684, 884, 279, 7, 37, "Subsection"],
Cell[CellGroupData[{
Cell[36988, 895, 465, 9, 32, "Input"],
Cell[37456, 906, 15656, 402, 660, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53149, 1313, 390, 7, 32, "Input"],
Cell[53542, 1322, 15624, 418, 689, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69203, 1745, 382, 7, 32, "Input"],
Cell[69588, 1754, 18295, 498, 963, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87944, 2259, 99, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[88068, 2264, 221, 6, 45, "Subsection"],
Cell[CellGroupData[{
Cell[88314, 2274, 436, 8, 32, "Input"],
Cell[88753, 2284, 2791, 59, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91581, 2348, 385, 7, 32, "Input"],
Cell[91969, 2357, 2680, 57, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94686, 2419, 474, 9, 32, "Input"],
Cell[95163, 2430, 1830, 36, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97030, 2471, 492, 9, 32, "Input"],
Cell[97525, 2482, 2309, 44, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99871, 2531, 497, 10, 32, "Input"],
Cell[100371, 2543, 2594, 54, 54, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[103014, 2603, 106, 1, 36, "Subsection"],
Cell[CellGroupData[{
Cell[103145, 2608, 565, 10, 32, "Input"],
Cell[103713, 2620, 6107, 174, 302, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109857, 2799, 482, 9, 32, "Input"],
Cell[110342, 2810, 8481, 225, 303, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118860, 3040, 526, 10, 32, "Input"],
Cell[119389, 3052, 4364, 106, 148, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123790, 3163, 536, 9, 32, "Input"],
Cell[124329, 3174, 6023, 153, 201, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130389, 3332, 547, 10, 32, "Input"],
Cell[130939, 3344, 7817, 200, 255, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[138805, 3550, 156, 2, 36, "Subsection"],
Cell[CellGroupData[{
Cell[138986, 3556, 537, 9, 32, "Input"],
Cell[139526, 3567, 34910, 946, 1693, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174473, 4518, 484, 9, 32, "Input"],
Cell[174960, 4529, 44911, 1233, 2406, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219908, 5767, 580, 11, 32, "Input"],
Cell[220491, 5780, 20855, 545, 848, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241383, 6330, 589, 10, 32, "Input"],
Cell[241975, 6342, 29828, 851, 1638, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271840, 7198, 598, 11, 32, "Input"],
Cell[272441, 7211, 38082, 1061, 2001, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Results for the theory of section 4.1/sec4.1.m <==
   gamma1 =\
       - 1/6*m^-1*lambdarho^2*rhosq - 1/6*m^-1*grho^2*Phisq + 1/6*\
      lambdatilde^2*rhosq - 1/12*lambdatilde^2*sigma^2 + 1/12*lambdasigma^2*\
      sigma^2 + 1/6*gsigma^2*Phisq + 1/24*lambdarho^2*rhosq + 1/12*grho^2*\
      Phisq + 1/24*m*lambdatilde^2*sigma^2 + 1/48*m*lambdarho^2*rhosq + 1/12*m\
      *grho^2*Phisq + 1/24*m^2*lambdatilde^2*sigma^2 + 1/12*n*grho^2*rhosq + 1/\
      12*n*m*gsigma^2*sigma^2;\
\
   gamma2 =\
      25/108*m^-2*lambdarho^4*rhosq - 11/216*m^-2*grho^2*lambdarho^2*Phisq + 2/\
      9*m^-2*grho^3*lambdarho*Phisq + 13/216*m^-2*grho^4*Phisq - 29/72*m^-1*\
      lambdarho^2*lambdatilde^2*rhosq + 13/216*m^-1*lambdarho^2*lambdatilde^2*\
      sigma^2 - 19/216*m^-1*lambdarho^4*rhosq + 11/216*m^-1*grho^2*\
      lambdatilde^2*Phisq - 1/3*m^-1*grho^2*gsigma*lambdatilde*Phisq - 13/108*\
      m^-1*grho^2*gsigma^2*Phisq + 11/288*m^-1*grho^2*lambdarho^2*Phisq - 1/6*\
      m^-1*grho^3*lambdarho*Phisq - 13/216*m^-1*grho^4*Phisq + 37/432*\
      lambdatilde^4*rhosq - 1/216*lambdatilde^4*sigma^2 + 1/9*lambdasigma*\
      lambdatilde^3*rhosq - 1/9*lambdasigma*lambdatilde^3*sigma^2 - 11/432*\
      lambdasigma^2*lambdatilde^2*rhosq + 11/432*lambdasigma^2*lambdatilde^2*\
      sigma^2 + 13/432*lambdasigma^4*sigma^2 + 11/432*gsigma^2*lambdatilde^2*\
      Phisq - 11/432*gsigma^2*lambdasigma^2*Phisq + 1/9*gsigma^3*lambdasigma*\
      Phisq + 13/216*gsigma^4*Phisq + 29/288*lambdarho^2*lambdatilde^2*rhosq\
       - 13/288*lambdarho^2*lambdatilde^2*sigma^2 - 13/576*lambdarho^4*rhosq\
       - 11/432*grho^2*lambdatilde^2*Phisq + 1/6*grho^2*gsigma*lambdatilde*\
      Phisq + 13/216*grho^2*gsigma^2*Phisq + 11/432*grho^2*lambdarho^2*Phisq\
       - 1/9*grho^3*lambdarho*Phisq + 1/96*grho^4*Phisq - 11/864*m*\
      lambdatilde^4*rhosq + 1/432*m*lambdatilde^4*sigma^2 + 1/18*m*lambdasigma\
      *lambdatilde^3*sigma^2 - 11/864*m*lambdasigma^2*lambdatilde^2*sigma^2 - \
      11/864*m*gsigma^2*lambdatilde^2*Phisq + 29/576*m*lambdarho^2*\
      lambdatilde^2*rhosq - 13/432*m*lambdarho^2*lambdatilde^2*sigma^2 + 7/\
      1728*m*lambdarho^4*rhosq - 11/432*m*grho^2*lambdatilde^2*Phisq + 1/6*m*\
      grho^2*gsigma*lambdatilde*Phisq + 13/216*m*grho^2*gsigma^2*Phisq - 11/\
      1152*m*grho^2*lambdarho^2*Phisq + 1/24*m*grho^3*lambdarho*Phisq + 1/432*\
      m*grho^4*Phisq - 11/864*m^2*lambdatilde^4*rhosq + 1/432*m^2*\
      lambdatilde^4*sigma^2 + 1/18*m^2*lambdasigma*lambdatilde^3*sigma^2 - 11/\
      864*m^2*lambdasigma^2*lambdatilde^2*sigma^2 - 11/864*m^2*gsigma^2*\
      lambdatilde^2*Phisq + 13/1152*m^2*lambdarho^2*lambdatilde^2*sigma^2 + 1/\
      6912*m^2*lambdarho^4*rhosq - 11/3456*m^2*grho^2*lambdarho^2*Phisq + 1/72\
      *m^2*grho^3*lambdarho*Phisq - 11/864*m^2*grho^4*Phisq + 13/3456*m^3*\
      lambdarho^2*lambdatilde^2*sigma^2 + 11/216*n*m^-1*grho^2*lambdarho^2*\
      rhosq - 2/9*n*m^-1*grho^3*lambdarho*rhosq - 1/216*n*m^-1*grho^4*rhosq + \
      11/432*n*m^-1*grho^4*Phisq - 11/432*n*grho^2*lambdatilde^2*rhosq + 11/\
      432*n*grho^2*lambdatilde^2*sigma^2 + 2/9*n*grho^2*gsigma*lambdatilde*\
      rhosq - 1/9*n*grho^2*gsigma*lambdatilde*sigma^2 + 1/216*n*grho^2*\
      gsigma^2*rhosq - 1/216*n*grho^2*gsigma^2*sigma^2 - 11/864*n*grho^2*\
      lambdarho^2*rhosq + 1/18*n*grho^3*lambdarho*rhosq + 1/432*n*grho^4*rhosq\
       - 11/864*n*grho^4*Phisq - 11/432*n*m*gsigma^2*lambdatilde^2*rhosq - 11/\
      432*n*m*gsigma^2*lambdasigma^2*sigma^2 + 1/9*n*m*gsigma^3*lambdasigma*\
      sigma^2 - 11/432*n*m*gsigma^4*Phisq + 1/216*n*m*gsigma^4*sigma^2 - 11/\
      864*n*m*grho^2*lambdatilde^2*sigma^2 + 1/18*n*m*grho^2*gsigma*\
      lambdatilde*sigma^2 + 1/432*n*m*grho^2*gsigma^2*sigma^2 - 11/1728*n*m*\
      grho^2*lambdarho^2*rhosq + 1/36*n*m*grho^3*lambdarho*rhosq - 11/432*n*m*\
      grho^4*rhosq - 11/864*n*m*grho^4*Phisq - 11/864*n*m^2*grho^2*\
      lambdatilde^2*sigma^2 + 1/18*n*m^2*grho^2*gsigma*lambdatilde*sigma^2 + 1/\
      432*n*m^2*grho^2*gsigma^2*sigma^2;\
\
   gamma3 =\
       - 14213/7776*m^-3*lambdarho^6*rhosq + 115/1296*m^-3*grho^2*lambdarho^4*\
      Phisq + 17/162*m^-3*grho^3*lambdarho^3*Phisq - 11821/7776*m^-3*grho^4*\
      lambdarho^2*Phisq - 17/81*m^-3*grho^5*lambdarho*Phisq - 1133/3888*m^-3*\
      grho^6*Phisq + 5/6*m^-3*zeta3*lambdarho^6*rhosq + 2/3*m^-3*zeta3*grho^4*\
      lambdarho^2*Phisq + 1/6*m^-3*zeta3*grho^6*Phisq + 11545/2592*m^-2*\
      lambdarho^4*lambdatilde^2*rhosq - 6989/15552*m^-2*lambdarho^4*\
      lambdatilde^2*sigma^2 + 2549/2592*m^-2*lambdarho^6*rhosq - 1223/7776*\
      m^-2*grho^2*lambdarho^2*lambdatilde^2*Phisq - 17/162*m^-2*grho^2*\
      lambdarho^2*gsigma*lambdatilde*Phisq - 59/7776*m^-2*grho^2*lambdarho^2*\
      gsigma^2*Phisq - 799/10368*m^-2*grho^2*lambdarho^4*Phisq - 17/162*m^-2*\
      grho^3*lambdarho*lambdatilde^2*Phisq + 55/18*m^-2*grho^3*lambdarho*\
      gsigma*lambdatilde*Phisq + 17/81*m^-2*grho^3*lambdarho*gsigma^2*Phisq - \
      565/5184*m^-2*grho^3*lambdarho^3*Phisq + 2911/7776*m^-2*grho^4*\
      lambdatilde^2*Phisq + 17/54*m^-2*grho^4*gsigma*lambdatilde*Phisq + 1133/\
      1296*m^-2*grho^4*gsigma^2*Phisq + 47225/31104*m^-2*grho^4*lambdarho^2*\
      Phisq + 85/324*m^-2*grho^5*lambdarho*Phisq + 1133/2592*m^-2*grho^6*Phisq\
       - 2*m^-2*zeta3*lambdarho^4*lambdatilde^2*rhosq + 1/4*m^-2*zeta3*\
      lambdarho^4*lambdatilde^2*sigma^2 - 11/24*m^-2*zeta3*lambdarho^6*rhosq\
       - 4/3*m^-2*zeta3*grho^3*lambdarho*gsigma*lambdatilde*Phisq - 1/6*m^-2*\
      zeta3*grho^4*lambdatilde^2*Phisq - 1/2*m^-2*zeta3*grho^4*gsigma^2*Phisq\
       - 2/3*m^-2*zeta3*grho^4*lambdarho^2*Phisq - 1/4*m^-2*zeta3*grho^6*Phisq\
       - 3379/1296*m^-1*lambdarho^2*lambdatilde^4*rhosq + 1315/2592*m^-1*\
      lambdarho^2*lambdatilde^4*sigma^2 - 1097/1296*m^-1*lambdarho^2*\
      lambdasigma*lambdatilde^3*rhosq + 1067/2592*m^-1*lambdarho^2*lambdasigma\
      *lambdatilde^3*sigma^2 + 25/864*m^-1*lambdarho^2*lambdasigma^2*\
      lambdatilde^2*rhosq - 157/7776*m^-1*lambdarho^2*lambdasigma^2*\
      lambdatilde^2*sigma^2 - 157/7776*m^-1*lambdarho^2*gsigma^2*lambdatilde^2\
      *Phisq - 9497/5184*m^-1*lambdarho^4*lambdatilde^2*rhosq + 13081/31104*\
      m^-1*lambdarho^4*lambdatilde^2*sigma^2 + 323/2592*m^-1*lambdarho^6*rhosq\
       + 91/2592*m^-1*grho^2*lambdatilde^4*Phisq + 121/2592*m^-1*grho^2*\
      lambdasigma*lambdatilde^3*Phisq - 103/7776*m^-1*grho^2*lambdasigma^2*\
      lambdatilde^2*Phisq + 157/1728*m^-1*grho^2*gsigma*lambdatilde^3*Phisq - \
      7/288*m^-1*grho^2*gsigma*lambdasigma*lambdatilde^2*Phisq + 199/5184*m^-1\
      *grho^2*gsigma*lambdasigma^2*lambdatilde*Phisq - 23701/15552*m^-1*grho^2\
      *gsigma^2*lambdatilde^2*Phisq - 55/72*m^-1*grho^2*gsigma^2*lambdasigma*\
      lambdatilde*Phisq + 59/15552*m^-1*grho^2*gsigma^2*lambdasigma^2*Phisq - \
      17/54*m^-1*grho^2*gsigma^3*lambdatilde*Phisq - 17/162*m^-1*grho^2*\
      gsigma^3*lambdasigma*Phisq - 1133/1296*m^-1*grho^2*gsigma^4*Phisq + 1223/\
      10368*m^-1*grho^2*lambdarho^2*lambdatilde^2*Phisq + 17/216*m^-1*grho^2*\
      lambdarho^2*gsigma*lambdatilde*Phisq + 59/10368*m^-1*grho^2*lambdarho^2*\
      gsigma^2*Phisq - 1489/41472*m^-1*grho^2*lambdarho^4*Phisq + 17/216*m^-1*\
      grho^3*lambdarho*lambdatilde^2*Phisq - 55/24*m^-1*grho^3*lambdarho*\
      gsigma*lambdatilde*Phisq - 17/108*m^-1*grho^3*lambdarho*gsigma^2*Phisq\
       - 973/20736*m^-1*grho^3*lambdarho^3*Phisq - 2911/7776*m^-1*grho^4*\
      lambdatilde^2*Phisq - 17/54*m^-1*grho^4*gsigma*lambdatilde*Phisq - 1133/\
      1296*m^-1*grho^4*gsigma^2*Phisq + 33365/62208*m^-1*grho^4*lambdarho^2*\
      Phisq - 149/2592*m^-1*grho^5*lambdarho*Phisq - 1325/5184*m^-1*grho^6*\
      Phisq + 7/6*m^-1*zeta3*lambdarho^2*lambdatilde^4*rhosq - 1/3*m^-1*zeta3*\
      lambdarho^2*lambdatilde^4*sigma^2 + 1/3*m^-1*zeta3*lambdarho^2*\
      lambdasigma*lambdatilde^3*rhosq - 1/6*m^-1*zeta3*lambdarho^2*lambdasigma\
      *lambdatilde^3*sigma^2 + 5/6*m^-1*zeta3*lambdarho^4*lambdatilde^2*rhosq\
       - 11/48*m^-1*zeta3*lambdarho^4*lambdatilde^2*sigma^2 - 1/16*m^-1*zeta3*\
      lambdarho^6*rhosq + 2/3*m^-1*zeta3*grho^2*gsigma^2*lambdatilde^2*Phisq\
       + 1/3*m^-1*zeta3*grho^2*gsigma^2*lambdasigma*lambdatilde*Phisq + 1/2*\
      m^-1*zeta3*grho^2*gsigma^4*Phisq + m^-1*zeta3*grho^3*lambdarho*gsigma*\
      lambdatilde*Phisq + 1/6*m^-1*zeta3*grho^4*lambdatilde^2*Phisq + 1/2*m^-1\
      *zeta3*grho^4*gsigma^2*Phisq - 5/24*m^-1*zeta3*grho^4*lambdarho^2*Phisq\
       + 1/8*m^-1*zeta3*grho^6*Phisq + 8819/31104*lambdatilde^6*rhosq - 2899/\
      31104*lambdatilde^6*sigma^2 + 985/5184*lambdasigma*lambdatilde^5*rhosq\
       - 1/648*lambdasigma*lambdatilde^5*sigma^2 + 79/216*lambdasigma^2*\
      lambdatilde^4*rhosq - 329/768*lambdasigma^2*lambdatilde^4*sigma^2 - 157/\
      5184*lambdasigma^3*lambdatilde^3*rhosq - 65/2592*lambdasigma^3*\
      lambdatilde^3*sigma^2 - 109/10368*lambdasigma^4*lambdatilde^2*rhosq + \
      119/7776*lambdasigma^4*lambdatilde^2*sigma^2 + 5195/62208*lambdasigma^6*\
      sigma^2 - 37/10368*gsigma^2*lambdatilde^4*Phisq + 121/2592*gsigma^2*\
      lambdasigma*lambdatilde^3*Phisq - 193/15552*gsigma^2*lambdasigma^2*\
      lambdatilde^2*Phisq - 109/10368*gsigma^2*lambdasigma^4*Phisq - 7/864*\
      gsigma^3*lambdatilde^3*Phisq + 199/5184*gsigma^3*lambdasigma*\
      lambdatilde^2*Phisq - 157/5184*gsigma^3*lambdasigma^3*Phisq + 59/15552*\
      gsigma^4*lambdatilde^2*Phisq + 5881/15552*gsigma^4*lambdasigma^2*Phisq\
       + 17/162*gsigma^5*lambdasigma*Phisq + 1133/3888*gsigma^6*Phisq + 10519/\
      15552*lambdarho^2*lambdatilde^4*rhosq - 1315/3456*lambdarho^2*\
      lambdatilde^4*sigma^2 + 1097/5184*lambdarho^2*lambdasigma*lambdatilde^3*\
      rhosq - 1067/3456*lambdarho^2*lambdasigma*lambdatilde^3*sigma^2 - 25/\
      3456*lambdarho^2*lambdasigma^2*lambdatilde^2*rhosq + 157/10368*\
      lambdarho^2*lambdasigma^2*lambdatilde^2*sigma^2 + 157/10368*lambdarho^2*\
      gsigma^2*lambdatilde^2*Phisq - 2483/4608*lambdarho^4*lambdatilde^2*rhosq\
       + 47129/248832*lambdarho^4*lambdatilde^2*sigma^2 - 42745/497664*\
      lambdarho^6*rhosq - 47/1944*grho^2*lambdatilde^4*Phisq - 121/5184*grho^2\
      *lambdasigma*lambdatilde^3*Phisq + 103/15552*grho^2*lambdasigma^2*\
      lambdatilde^2*Phisq - 17/648*grho^2*gsigma*lambdatilde^3*Phisq + 7/576*\
      grho^2*gsigma*lambdasigma*lambdatilde^2*Phisq - 199/10368*grho^2*gsigma*\
      lambdasigma^2*lambdatilde*Phisq + 55/72*grho^2*gsigma^2*lambdatilde^2*\
      Phisq + 55/144*grho^2*gsigma^2*lambdasigma*lambdatilde*Phisq - 59/31104*\
      grho^2*gsigma^2*lambdasigma^2*Phisq + 17/108*grho^2*gsigma^3*lambdatilde\
      *Phisq + 17/324*grho^2*gsigma^3*lambdasigma*Phisq + 1133/2592*grho^2*\
      gsigma^4*Phisq + 1223/15552*grho^2*lambdarho^2*lambdatilde^2*Phisq + 17/\
      324*grho^2*lambdarho^2*gsigma*lambdatilde*Phisq + 59/15552*grho^2*\
      lambdarho^2*gsigma^2*Phisq + 445/20736*grho^2*lambdarho^4*Phisq + 17/324\
      *grho^3*lambdarho*lambdatilde^2*Phisq - 55/36*grho^3*lambdarho*gsigma*\
      lambdatilde*Phisq - 17/162*grho^3*lambdarho*gsigma^2*Phisq + 989/20736*\
      grho^3*lambdarho^3*Phisq - 1591/10368*grho^4*lambdatilde^2*Phisq - 41/\
      864*grho^4*gsigma*lambdatilde*Phisq - 941/5184*grho^4*gsigma^2*Phisq - \
      64573/124416*grho^4*lambdarho^2*Phisq - 301/10368*grho^5*lambdarho*Phisq\
       - 2251/31104*grho^6*Phisq - 1/6*zeta3*lambdatilde^6*rhosq + 1/12*zeta3*\
      lambdatilde^6*sigma^2 - 1/6*zeta3*lambdasigma^2*lambdatilde^4*rhosq + 5/\
      24*zeta3*lambdasigma^2*lambdatilde^4*sigma^2 - 1/24*zeta3*lambdasigma^6*\
      sigma^2 - 1/6*zeta3*gsigma^4*lambdasigma^2*Phisq - 1/6*zeta3*gsigma^6*\
      Phisq - 7/24*zeta3*lambdarho^2*lambdatilde^4*rhosq + 1/4*zeta3*\
      lambdarho^2*lambdatilde^4*sigma^2 - 1/12*zeta3*lambdarho^2*lambdasigma*\
      lambdatilde^3*rhosq + 1/8*zeta3*lambdarho^2*lambdasigma*lambdatilde^3*\
      sigma^2 + 1/4*zeta3*lambdarho^4*lambdatilde^2*rhosq - 5/48*zeta3*\
      lambdarho^4*lambdatilde^2*sigma^2 + 17/384*zeta3*lambdarho^6*rhosq - 1/3\
      *zeta3*grho^2*gsigma^2*lambdatilde^2*Phisq - 1/6*zeta3*grho^2*gsigma^2*\
      lambdasigma*lambdatilde*Phisq - 1/4*zeta3*grho^2*gsigma^4*Phisq + 2/3*\
      zeta3*grho^3*lambdarho*gsigma*lambdatilde*Phisq + 1/24*zeta3*grho^4*\
      lambdatilde^2*Phisq + 1/8*zeta3*grho^4*gsigma^2*Phisq + 5/24*zeta3*\
      grho^4*lambdarho^2*Phisq + 1/16*zeta3*grho^6*Phisq + 43/10368*m*\
      lambdatilde^6*rhosq + 253/10368*m*lambdatilde^6*sigma^2 - 49/1152*m*\
      lambdasigma*lambdatilde^5*rhosq + 13/1296*m*lambdasigma*lambdatilde^5*\
      sigma^2 + 193/31104*m*lambdasigma^2*lambdatilde^4*rhosq + 2221/10368*m*\
      lambdasigma^2*lambdatilde^4*sigma^2 + 65/5184*m*lambdasigma^3*\
      lambdatilde^3*sigma^2 - 119/15552*m*lambdasigma^4*lambdatilde^2*sigma^2\
       + 31/15552*m*gsigma^2*lambdatilde^4*Phisq - 121/5184*m*gsigma^2*\
      lambdasigma*lambdatilde^3*Phisq + 193/31104*m*gsigma^2*lambdasigma^2*\
      lambdatilde^2*Phisq + 7/1728*m*gsigma^3*lambdatilde^3*Phisq - 199/10368*\
      m*gsigma^3*lambdasigma*lambdatilde^2*Phisq - 59/31104*m*gsigma^4*\
      lambdatilde^2*Phisq + 595/1728*m*lambdarho^2*lambdatilde^4*rhosq - 1315/\
      5184*m*lambdarho^2*lambdatilde^4*sigma^2 + 1097/10368*m*lambdarho^2*\
      lambdasigma*lambdatilde^3*rhosq - 1067/5184*m*lambdarho^2*lambdasigma*\
      lambdatilde^3*sigma^2 - 25/6912*m*lambdarho^2*lambdasigma^2*\
      lambdatilde^2*rhosq + 157/15552*m*lambdarho^2*lambdasigma^2*\
      lambdatilde^2*sigma^2 + 157/15552*m*lambdarho^2*gsigma^2*lambdatilde^2*\
      Phisq + 5401/41472*m*lambdarho^4*lambdatilde^2*rhosq - 72917/497664*m*\
      lambdarho^4*lambdatilde^2*sigma^2 - 11/82944*m*lambdarho^6*rhosq - 649/\
      31104*m*grho^2*lambdatilde^4*Phisq - 121/5184*m*grho^2*lambdasigma*\
      lambdatilde^3*Phisq + 103/15552*m*grho^2*lambdasigma^2*lambdatilde^2*\
      Phisq - 743/20736*m*grho^2*gsigma*lambdatilde^3*Phisq + 7/576*m*grho^2*\
      gsigma*lambdasigma*lambdatilde^2*Phisq - 199/10368*m*grho^2*gsigma*\
      lambdasigma^2*lambdatilde*Phisq + 47461/62208*m*grho^2*gsigma^2*\
      lambdatilde^2*Phisq + 55/144*m*grho^2*gsigma^2*lambdasigma*lambdatilde*\
      Phisq - 59/31104*m*grho^2*gsigma^2*lambdasigma^2*Phisq + 17/108*m*grho^2\
      *gsigma^3*lambdatilde*Phisq + 17/324*m*grho^2*gsigma^3*lambdasigma*Phisq\
       + 1133/2592*m*grho^2*gsigma^4*Phisq - 1223/41472*m*grho^2*lambdarho^2*\
      lambdatilde^2*Phisq - 17/864*m*grho^2*lambdarho^2*gsigma*lambdatilde*\
      Phisq - 59/41472*m*grho^2*lambdarho^2*gsigma^2*Phisq + 545/165888*m*\
      grho^2*lambdarho^4*Phisq - 17/864*m*grho^3*lambdarho*lambdatilde^2*Phisq\
       + 55/96*m*grho^3*lambdarho*gsigma*lambdatilde*Phisq + 17/432*m*grho^3*\
      lambdarho*gsigma^2*Phisq + 785/82944*m*grho^3*lambdarho^3*Phisq + 1921/\
      15552*m*grho^4*lambdatilde^2*Phisq + 109/1728*m*grho^4*gsigma*\
      lambdatilde*Phisq + 1037/5184*m*grho^4*gsigma^2*Phisq - 13447/248832*m*\
      grho^4*lambdarho^2*Phisq + 251/5184*m*grho^5*lambdarho*Phisq + 1543/\
      10368*m*grho^6*Phisq - 1/24*m*zeta3*lambdatilde^6*sigma^2 - 5/48*m*zeta3\
      *lambdasigma^2*lambdatilde^4*sigma^2 - 7/48*m*zeta3*lambdarho^2*\
      lambdatilde^4*rhosq + 1/6*m*zeta3*lambdarho^2*lambdatilde^4*sigma^2 - 1/\
      24*m*zeta3*lambdarho^2*lambdasigma*lambdatilde^3*rhosq + 1/12*m*zeta3*\
      lambdarho^2*lambdasigma*lambdatilde^3*sigma^2 - 1/16*m*zeta3*lambdarho^4\
      *lambdatilde^2*rhosq + 29/384*m*zeta3*lambdarho^4*lambdatilde^2*sigma^2\
       + 1/1536*m*zeta3*lambdarho^6*rhosq - 1/3*m*zeta3*grho^2*gsigma^2*\
      lambdatilde^2*Phisq - 1/6*m*zeta3*grho^2*gsigma^2*lambdasigma*\
      lambdatilde*Phisq - 1/4*m*zeta3*grho^2*gsigma^4*Phisq - 1/4*m*zeta3*\
      grho^3*lambdarho*gsigma*lambdatilde*Phisq - 1/24*m*zeta3*grho^4*\
      lambdatilde^2*Phisq - 1/8*m*zeta3*grho^4*gsigma^2*Phisq + 1/96*m*zeta3*\
      grho^4*lambdarho^2*Phisq - 1/12*m*zeta3*grho^6*Phisq + 503/124416*m^2*\
      lambdatilde^6*rhosq + 4417/124416*m^2*lambdatilde^6*sigma^2 - 49/1152*\
      m^2*lambdasigma*lambdatilde^5*rhosq + 7/1296*m^2*lambdasigma*\
      lambdatilde^5*sigma^2 + 193/31104*m^2*lambdasigma^2*lambdatilde^4*rhosq\
       + 17767/82944*m^2*lambdasigma^2*lambdatilde^4*sigma^2 + 65/5184*m^2*\
      lambdasigma^3*lambdatilde^3*sigma^2 - 119/15552*m^2*lambdasigma^4*\
      lambdatilde^2*sigma^2 + 235/124416*m^2*gsigma^2*lambdatilde^4*Phisq - \
      121/5184*m^2*gsigma^2*lambdasigma*lambdatilde^3*Phisq + 193/31104*m^2*\
      gsigma^2*lambdasigma^2*lambdatilde^2*Phisq + 7/1728*m^2*gsigma^3*\
      lambdatilde^3*Phisq - 199/10368*m^2*gsigma^3*lambdasigma*lambdatilde^2*\
      Phisq - 59/31104*m^2*gsigma^4*lambdatilde^2*Phisq - 191/20736*m^2*\
      lambdarho^2*lambdatilde^4*rhosq + 1315/13824*m^2*lambdarho^2*\
      lambdatilde^4*sigma^2 + 1067/13824*m^2*lambdarho^2*lambdasigma*\
      lambdatilde^3*sigma^2 - 157/41472*m^2*lambdarho^2*lambdasigma^2*\
      lambdatilde^2*sigma^2 - 157/41472*m^2*lambdarho^2*gsigma^2*lambdatilde^2\
      *Phisq + 3353/165888*m^2*lambdarho^4*lambdatilde^2*rhosq - 25975/995328*\
      m^2*lambdarho^4*lambdatilde^2*sigma^2 + 541/331776*m^2*lambdarho^6*rhosq\
       + 103/15552*m^2*grho^2*lambdatilde^4*Phisq - 199/10368*m^2*grho^2*\
      gsigma*lambdatilde^3*Phisq - 59/31104*m^2*grho^2*gsigma^2*lambdatilde^2*\
      Phisq - 1223/124416*m^2*grho^2*lambdarho^2*lambdatilde^2*Phisq - 17/2592\
      *m^2*grho^2*lambdarho^2*gsigma*lambdatilde*Phisq - 59/124416*m^2*grho^2*\
      lambdarho^2*gsigma^2*Phisq - 91/165888*m^2*grho^2*lambdarho^4*Phisq - 17/\
      2592*m^2*grho^3*lambdarho*lambdatilde^2*Phisq + 55/288*m^2*grho^3*\
      lambdarho*gsigma*lambdatilde*Phisq + 17/1296*m^2*grho^3*lambdarho*\
      gsigma^2*Phisq - 53/10368*m^2*grho^3*lambdarho^3*Phisq + 931/31104*m^2*\
      grho^4*lambdatilde^2*Phisq - 1/64*m^2*grho^4*gsigma*lambdatilde*Phisq - \
      1/54*m^2*grho^4*gsigma^2*Phisq + 4337/124416*m^2*grho^4*lambdarho^2*\
      Phisq - 379/41472*m^2*grho^5*lambdarho*Phisq + 629/20736*m^2*grho^6*\
      Phisq - 1/24*m^2*zeta3*lambdatilde^6*sigma^2 - 5/48*m^2*zeta3*\
      lambdasigma^2*lambdatilde^4*sigma^2 - 1/16*m^2*zeta3*lambdarho^2*\
      lambdatilde^4*sigma^2 - 1/32*m^2*zeta3*lambdarho^2*lambdasigma*\
      lambdatilde^3*sigma^2 - 1/96*m^2*zeta3*lambdarho^4*lambdatilde^2*rhosq\
       + 5/384*m^2*zeta3*lambdarho^4*lambdatilde^2*sigma^2 - 1/1024*m^2*zeta3*\
      lambdarho^6*rhosq - 1/12*m^2*zeta3*grho^3*lambdarho*gsigma*lambdatilde*\
      Phisq - 1/96*m^2*zeta3*grho^4*lambdarho^2*Phisq - 1/48*m^2*zeta3*grho^6*\
      Phisq - 13/62208*m^3*lambdatilde^6*rhosq + 1381/62208*m^3*lambdatilde^6*\
      sigma^2 - 1/108*m^3*lambdasigma*lambdatilde^5*sigma^2 - 1/41472*m^3*\
      lambdasigma^2*lambdatilde^4*sigma^2 - 13/62208*m^3*gsigma^2*\
      lambdatilde^4*Phisq - 191/62208*m^3*lambdarho^2*lambdatilde^4*rhosq + \
      1315/41472*m^3*lambdarho^2*lambdatilde^4*sigma^2 + 1067/41472*m^3*\
      lambdarho^2*lambdasigma*lambdatilde^3*sigma^2 - 157/124416*m^3*\
      lambdarho^2*lambdasigma^2*lambdatilde^2*sigma^2 - 157/124416*m^3*\
      lambdarho^2*gsigma^2*lambdatilde^2*Phisq + 20593/1990656*m^3*lambdarho^4\
      *lambdatilde^2*sigma^2 - 25/3981312*m^3*lambdarho^6*rhosq + 103/31104*\
      m^3*grho^2*lambdatilde^4*Phisq - 199/20736*m^3*grho^2*gsigma*\
      lambdatilde^3*Phisq - 59/62208*m^3*grho^2*gsigma^2*lambdatilde^2*Phisq\
       + 1/27648*m^3*grho^2*lambdarho^4*Phisq - 89/82944*m^3*grho^3*\
      lambdarho^3*Phisq + 931/248832*m^3*grho^4*lambdarho^2*Phisq - 217/41472*\
      m^3*grho^5*lambdarho*Phisq + 193/62208*m^3*grho^6*Phisq - 1/48*m^3*zeta3\
      *lambdarho^2*lambdatilde^4*sigma^2 - 1/96*m^3*zeta3*lambdarho^2*\
      lambdasigma*lambdatilde^3*sigma^2 - 7/1536*m^3*zeta3*lambdarho^4*\
      lambdatilde^2*sigma^2 - 13/124416*m^4*lambdatilde^6*rhosq + 1381/124416*\
      m^4*lambdatilde^6*sigma^2 - 1/216*m^4*lambdasigma*lambdatilde^5*sigma^2\
       - 1/82944*m^4*lambdasigma^2*lambdatilde^4*sigma^2 - 13/124416*m^4*\
      gsigma^2*lambdatilde^4*Phisq + 3401/1990656*m^4*lambdarho^4*\
      lambdatilde^2*sigma^2 - 1/1536*m^4*zeta3*lambdarho^4*lambdatilde^2*\
      sigma^2 - 1837/15552*n*m^-2*grho^2*lambdarho^4*rhosq + 91/324*n*m^-2*\
      grho^3*lambdarho^3*rhosq + 8815/5184*n*m^-2*grho^4*lambdarho^2*rhosq + \
      193/7776*n*m^-2*grho^4*lambdarho^2*Phisq - 11/324*n*m^-2*grho^5*\
      lambdarho*rhosq - 49/288*n*m^-2*grho^5*lambdarho*Phisq + 535/3888*n*m^-2\
      *grho^6*rhosq + 121/7776*n*m^-2*grho^6*Phisq - 5/6*n*m^-2*zeta3*grho^4*\
      lambdarho^2*rhosq - 1/12*n*m^-2*zeta3*grho^6*rhosq + 229/1296*n*m^-1*\
      grho^2*lambdarho^2*lambdatilde^2*rhosq - 119/3888*n*m^-1*grho^2*\
      lambdarho^2*lambdatilde^2*sigma^2 - 199/1296*n*m^-1*grho^2*lambdarho^2*\
      gsigma*lambdatilde*rhosq + 55/432*n*m^-1*grho^2*lambdarho^2*gsigma*\
      lambdatilde*sigma^2 - 49/7776*n*m^-1*grho^2*lambdarho^2*gsigma^2*rhosq\
       + 103/15552*n*m^-1*grho^2*lambdarho^2*gsigma^2*sigma^2 + 2789/62208*n*\
      m^-1*grho^2*lambdarho^4*rhosq - 29/81*n*m^-1*grho^3*lambdarho*\
      lambdatilde^2*rhosq - 25/324*n*m^-1*grho^3*lambdarho*lambdatilde^2*\
      sigma^2 - 149/54*n*m^-1*grho^3*lambdarho*gsigma*lambdatilde*rhosq + 133/\
      216*n*m^-1*grho^3*lambdarho*gsigma*lambdatilde*sigma^2 - 7/162*n*m^-1*\
      grho^3*lambdarho*gsigma^2*rhosq - 25/324*n*m^-1*grho^3*lambdarho*\
      gsigma^2*sigma^2 - 247/2592*n*m^-1*grho^3*lambdarho^3*rhosq - 1235/3888*\
      n*m^-1*grho^4*lambdatilde^2*rhosq - 5/432*n*m^-1*grho^4*lambdatilde^2*\
      Phisq + 911/7776*n*m^-1*grho^4*lambdatilde^2*sigma^2 + 47/648*n*m^-1*\
      grho^4*gsigma*lambdatilde*rhosq + 49/288*n*m^-1*grho^4*gsigma*\
      lambdatilde*Phisq + 7/324*n*m^-1*grho^4*gsigma*lambdatilde*sigma^2 - 535/\
      1944*n*m^-1*grho^4*gsigma^2*rhosq - 23/972*n*m^-1*grho^4*gsigma^2*Phisq\
       + 535/3888*n*m^-1*grho^4*gsigma^2*sigma^2 - 5899/6912*n*m^-1*grho^4*\
      lambdarho^2*rhosq - 193/10368*n*m^-1*grho^4*lambdarho^2*Phisq + 11/432*n\
      *m^-1*grho^5*lambdarho*rhosq + 49/384*n*m^-1*grho^5*lambdarho*Phisq - \
      535/3888*n*m^-1*grho^6*rhosq - 179/15552*n*m^-1*grho^6*Phisq + 4/3*n*\
      m^-1*zeta3*grho^3*lambdarho*gsigma*lambdatilde*rhosq - 1/3*n*m^-1*zeta3*\
      grho^3*lambdarho*gsigma*lambdatilde*sigma^2 + 1/6*n*m^-1*zeta3*grho^4*\
      lambdatilde^2*rhosq - 1/24*n*m^-1*zeta3*grho^4*lambdatilde^2*sigma^2 + 1/\
      6*n*m^-1*zeta3*grho^4*gsigma^2*rhosq - 1/12*n*m^-1*zeta3*grho^4*gsigma^2\
      *sigma^2 + 5/12*n*m^-1*zeta3*grho^4*lambdarho^2*rhosq + 1/12*n*m^-1*\
      zeta3*grho^6*rhosq + 25/864*n*lambdarho^2*gsigma^2*lambdatilde^2*rhosq\
       - 47/1152*n*grho^2*lambdatilde^4*rhosq + 85/15552*n*grho^2*\
      lambdatilde^4*sigma^2 - 1/54*n*grho^2*lambdasigma*lambdatilde^3*rhosq + \
      199/5184*n*grho^2*lambdasigma*lambdatilde^3*sigma^2 + 23/31104*n*grho^2*\
      lambdasigma^2*lambdatilde^2*rhosq - 103/7776*n*grho^2*lambdasigma^2*\
      lambdatilde^2*sigma^2 + 299/2592*n*grho^2*gsigma*lambdatilde^3*rhosq + \
      13/324*n*grho^2*gsigma*lambdatilde^3*sigma^2 + 149/864*n*grho^2*gsigma*\
      lambdasigma*lambdatilde^2*rhosq - 85/864*n*grho^2*gsigma*lambdasigma*\
      lambdatilde^2*sigma^2 - 1/54*n*grho^2*gsigma*lambdasigma^2*lambdatilde*\
      rhosq + 121/2592*n*grho^2*gsigma*lambdasigma^2*lambdatilde*sigma^2 + \
      33233/31104*n*grho^2*gsigma^2*lambdatilde^2*rhosq - 103/3888*n*grho^2*\
      gsigma^2*lambdatilde^2*Phisq - 152/243*n*grho^2*gsigma^2*lambdatilde^2*\
      sigma^2 + 133/432*n*grho^2*gsigma^2*lambdasigma*lambdatilde*rhosq - 463/\
      864*n*grho^2*gsigma^2*lambdasigma*lambdatilde*sigma^2 + 103/31104*n*\
      grho^2*gsigma^2*lambdasigma^2*rhosq - 49/15552*n*grho^2*gsigma^2*\
      lambdasigma^2*sigma^2 + 7/162*n*grho^2*gsigma^3*lambdatilde*rhosq + 49/\
      576*n*grho^2*gsigma^3*lambdatilde*Phisq + 61/648*n*grho^2*gsigma^3*\
      lambdatilde*sigma^2 - 25/648*n*grho^2*gsigma^3*lambdasigma*rhosq - 7/324\
      *n*grho^2*gsigma^3*lambdasigma*sigma^2 + 535/3888*n*grho^2*gsigma^4*\
      rhosq + 5/7776*n*grho^2*gsigma^4*Phisq - 535/1944*n*grho^2*gsigma^4*\
      sigma^2 - 229/5184*n*grho^2*lambdarho^2*lambdatilde^2*rhosq + 119/5184*n\
      *grho^2*lambdarho^2*lambdatilde^2*sigma^2 + 199/5184*n*grho^2*\
      lambdarho^2*gsigma*lambdatilde*rhosq - 55/576*n*grho^2*lambdarho^2*\
      gsigma*lambdatilde*sigma^2 + 49/31104*n*grho^2*lambdarho^2*gsigma^2*\
      rhosq - 103/20736*n*grho^2*lambdarho^2*gsigma^2*sigma^2 + 119/10368*n*\
      grho^2*lambdarho^4*rhosq + 29/324*n*grho^3*lambdarho*lambdatilde^2*rhosq\
       + 25/432*n*grho^3*lambdarho*lambdatilde^2*sigma^2 + 149/216*n*grho^3*\
      lambdarho*gsigma*lambdatilde*rhosq - 133/288*n*grho^3*lambdarho*gsigma*\
      lambdatilde*sigma^2 + 7/648*n*grho^3*lambdarho*gsigma^2*rhosq + 25/432*n\
      *grho^3*lambdarho*gsigma^2*sigma^2 - 65/3456*n*grho^3*lambdarho^3*rhosq\
       + 1235/7776*n*grho^4*lambdatilde^2*rhosq + 5/864*n*grho^4*lambdatilde^2\
      *Phisq - 911/7776*n*grho^4*lambdatilde^2*sigma^2 - 47/1296*n*grho^4*\
      gsigma*lambdatilde*rhosq - 49/576*n*grho^4*gsigma*lambdatilde*Phisq - 7/\
      324*n*grho^4*gsigma*lambdatilde*sigma^2 + 535/3888*n*grho^4*gsigma^2*\
      rhosq + 23/1944*n*grho^4*gsigma^2*Phisq - 535/3888*n*grho^4*gsigma^2*\
      sigma^2 - 3605/20736*n*grho^4*lambdarho^2*rhosq - 193/15552*n*grho^4*\
      lambdarho^2*Phisq + 10/81*n*grho^5*lambdarho*rhosq + 49/576*n*grho^5*\
      lambdarho*Phisq + 637/5184*n*grho^6*rhosq - 37/1296*n*grho^6*Phisq - 1/2\
      *n*zeta3*grho^2*gsigma^2*lambdatilde^2*rhosq + 1/3*n*zeta3*grho^2*\
      gsigma^2*lambdatilde^2*sigma^2 - 1/6*n*zeta3*grho^2*gsigma^2*lambdasigma\
      *lambdatilde*rhosq + 1/4*n*zeta3*grho^2*gsigma^2*lambdasigma*lambdatilde\
      *sigma^2 - 1/12*n*zeta3*grho^2*gsigma^4*rhosq + 1/6*n*zeta3*grho^2*\
      gsigma^4*sigma^2 - 1/3*n*zeta3*grho^3*lambdarho*gsigma*lambdatilde*rhosq\
       + 1/4*n*zeta3*grho^3*lambdarho*gsigma*lambdatilde*sigma^2 - 1/12*n*\
      zeta3*grho^4*lambdatilde^2*rhosq + 1/24*n*zeta3*grho^4*lambdatilde^2*\
      sigma^2 - 1/12*n*zeta3*grho^4*gsigma^2*rhosq + 1/12*n*zeta3*grho^4*\
      gsigma^2*sigma^2 + 5/96*n*zeta3*grho^4*lambdarho^2*rhosq - 1/16*n*zeta3*\
      grho^6*rhosq - 23/7776*n*m*gsigma^2*lambdatilde^4*rhosq - 103/31104*n*m*\
      gsigma^2*lambdatilde^4*sigma^2 - 199/5184*n*m*gsigma^2*lambdasigma*\
      lambdatilde^3*rhosq + 1/54*n*m*gsigma^2*lambdasigma*lambdatilde^3*\
      sigma^2 + 193/15552*n*m*gsigma^2*lambdasigma^2*lambdatilde^2*rhosq + 1/\
      10368*n*m*gsigma^2*lambdasigma^2*lambdatilde^2*sigma^2 - 119/7776*n*m*\
      gsigma^2*lambdasigma^4*sigma^2 + 7/864*n*m*gsigma^3*lambdatilde^3*rhosq\
       - 71/864*n*m*gsigma^3*lambdatilde^3*sigma^2 - 121/2592*n*m*gsigma^3*\
      lambdasigma*lambdatilde^2*rhosq + 1/54*n*m*gsigma^3*lambdasigma*\
      lambdatilde^2*sigma^2 + 65/2592*n*m*gsigma^3*lambdasigma^3*sigma^2 + 49/\
      15552*n*m*gsigma^4*lambdatilde^2*rhosq + 13/15552*n*m*gsigma^4*\
      lambdatilde^2*Phisq - 103/31104*n*m*gsigma^4*lambdatilde^2*sigma^2 + 193/\
      15552*n*m*gsigma^4*lambdasigma^2*Phisq + 4441/10368*n*m*gsigma^4*\
      lambdasigma^2*sigma^2 - 49/576*n*m*gsigma^5*lambdasigma*Phisq - 11/648*n\
      *m*gsigma^5*lambdasigma*sigma^2 + 29/3888*n*m*gsigma^6*Phisq + 535/3888*\
      n*m*gsigma^6*sigma^2 - 25/3456*n*m*lambdarho^2*gsigma^2*lambdatilde^2*\
      rhosq + 145/20736*n*m*grho^2*lambdatilde^4*rhosq - 85/31104*n*m*grho^2*\
      lambdatilde^4*sigma^2 - 199/10368*n*m*grho^2*lambdasigma*lambdatilde^3*\
      sigma^2 + 103/15552*n*m*grho^2*lambdasigma^2*lambdatilde^2*sigma^2 - 169/\
      5184*n*m*grho^2*gsigma*lambdatilde^3*rhosq - 13/648*n*m*grho^2*gsigma*\
      lambdatilde^3*sigma^2 + 85/1728*n*m*grho^2*gsigma*lambdasigma*\
      lambdatilde^2*sigma^2 - 121/5184*n*m*grho^2*gsigma*lambdasigma^2*\
      lambdatilde*sigma^2 + 67/20736*n*m*grho^2*gsigma^2*lambdatilde^2*rhosq\
       + 103/7776*n*m*grho^2*gsigma^2*lambdatilde^2*Phisq + 76/243*n*m*grho^2*\
      gsigma^2*lambdatilde^2*sigma^2 + 463/1728*n*m*grho^2*gsigma^2*\
      lambdasigma*lambdatilde*sigma^2 + 49/31104*n*m*grho^2*gsigma^2*\
      lambdasigma^2*sigma^2 - 49/1152*n*m*grho^2*gsigma^3*lambdatilde*Phisq - \
      61/1296*n*m*grho^2*gsigma^3*lambdatilde*sigma^2 + 7/648*n*m*grho^2*\
      gsigma^3*lambdasigma*sigma^2 - 5/15552*n*m*grho^2*gsigma^4*Phisq + 535/\
      3888*n*m*grho^2*gsigma^4*sigma^2 - 229/10368*n*m*grho^2*lambdarho^2*\
      lambdatilde^2*rhosq + 119/7776*n*m*grho^2*lambdarho^2*lambdatilde^2*\
      sigma^2 + 199/10368*n*m*grho^2*lambdarho^2*gsigma*lambdatilde*rhosq - 55/\
      864*n*m*grho^2*lambdarho^2*gsigma*lambdatilde*sigma^2 + 49/62208*n*m*\
      grho^2*lambdarho^2*gsigma^2*rhosq - 103/31104*n*m*grho^2*lambdarho^2*\
      gsigma^2*sigma^2 - 1019/497664*n*m*grho^2*lambdarho^4*rhosq + 29/648*n*m\
      *grho^3*lambdarho*lambdatilde^2*rhosq + 25/648*n*m*grho^3*lambdarho*\
      lambdatilde^2*sigma^2 + 149/432*n*m*grho^3*lambdarho*gsigma*lambdatilde*\
      rhosq - 133/432*n*m*grho^3*lambdarho*gsigma*lambdatilde*sigma^2 + 7/1296\
      *n*m*grho^3*lambdarho*gsigma^2*rhosq + 25/648*n*m*grho^3*lambdarho*\
      gsigma^2*sigma^2 + 13/20736*n*m*grho^3*lambdarho^3*rhosq + 269/7776*n*m*\
      grho^4*lambdatilde^2*rhosq + 5/864*n*m*grho^4*lambdatilde^2*Phisq - 109/\
      1728*n*m*grho^4*lambdatilde^2*sigma^2 - 349/2592*n*m*grho^4*gsigma*\
      lambdatilde*rhosq - 49/576*n*m*grho^4*gsigma*lambdatilde*Phisq - 7/864*n\
      *m*grho^4*gsigma*lambdatilde*sigma^2 - 271/7776*n*m*grho^4*gsigma^2*\
      rhosq + 23/1944*n*m*grho^4*gsigma^2*Phisq - 257/5184*n*m*grho^4*gsigma^2\
      *sigma^2 + 217/3072*n*m*grho^4*lambdarho^2*rhosq + 193/41472*n*m*grho^4*\
      lambdarho^2*Phisq - 19/576*n*m*grho^5*lambdarho*rhosq - 49/1536*n*m*\
      grho^5*lambdarho*Phisq + 223/7776*n*m*grho^6*rhosq + 205/15552*n*m*\
      grho^6*Phisq - 5/24*n*m*zeta3*gsigma^4*lambdasigma^2*sigma^2 - 1/12*n*m*\
      zeta3*gsigma^6*sigma^2 - 1/6*n*m*zeta3*grho^2*gsigma^2*lambdatilde^2*\
      sigma^2 - 1/8*n*m*zeta3*grho^2*gsigma^2*lambdasigma*lambdatilde*sigma^2\
       - 1/12*n*m*zeta3*grho^2*gsigma^4*sigma^2 - 1/6*n*m*zeta3*grho^3*\
      lambdarho*gsigma*lambdatilde*rhosq + 1/6*n*m*zeta3*grho^3*lambdarho*\
      gsigma*lambdatilde*sigma^2 + 1/96*n*m*zeta3*grho^4*lambdatilde^2*sigma^2\
       + 1/48*n*m*zeta3*grho^4*gsigma^2*sigma^2 - 5/192*n*m*zeta3*grho^4*\
      lambdarho^2*rhosq - 1/48*n*m*zeta3*grho^6*rhosq - 13/31104*n*m^2*\
      gsigma^2*lambdatilde^4*rhosq + 103/62208*n*m^2*gsigma^2*lambdatilde^4*\
      sigma^2 - 1/108*n*m^2*gsigma^2*lambdasigma*lambdatilde^3*sigma^2 - 1/\
      20736*n*m^2*gsigma^2*lambdasigma^2*lambdatilde^2*sigma^2 + 71/1728*n*m^2\
      *gsigma^3*lambdatilde^3*sigma^2 - 1/108*n*m^2*gsigma^3*lambdasigma*\
      lambdatilde^2*sigma^2 - 13/31104*n*m^2*gsigma^4*lambdatilde^2*Phisq + \
      103/62208*n*m^2*gsigma^4*lambdatilde^2*sigma^2 - 25/6912*n*m^2*\
      lambdarho^2*gsigma^2*lambdatilde^2*rhosq + 145/20736*n*m^2*grho^2*\
      lambdatilde^4*rhosq - 85/31104*n*m^2*grho^2*lambdatilde^4*sigma^2 - 199/\
      10368*n*m^2*grho^2*lambdasigma*lambdatilde^3*sigma^2 + 103/15552*n*m^2*\
      grho^2*lambdasigma^2*lambdatilde^2*sigma^2 - 169/5184*n*m^2*grho^2*\
      gsigma*lambdatilde^3*rhosq - 13/648*n*m^2*grho^2*gsigma*lambdatilde^3*\
      sigma^2 + 85/1728*n*m^2*grho^2*gsigma*lambdasigma*lambdatilde^2*sigma^2\
       - 121/5184*n*m^2*grho^2*gsigma*lambdasigma^2*lambdatilde*sigma^2 + 67/\
      20736*n*m^2*grho^2*gsigma^2*lambdatilde^2*rhosq + 103/7776*n*m^2*grho^2*\
      gsigma^2*lambdatilde^2*Phisq + 76/243*n*m^2*grho^2*gsigma^2*\
      lambdatilde^2*sigma^2 + 463/1728*n*m^2*grho^2*gsigma^2*lambdasigma*\
      lambdatilde*sigma^2 + 49/31104*n*m^2*grho^2*gsigma^2*lambdasigma^2*\
      sigma^2 - 49/1152*n*m^2*grho^2*gsigma^3*lambdatilde*Phisq - 61/1296*n*\
      m^2*grho^2*gsigma^3*lambdatilde*sigma^2 + 7/648*n*m^2*grho^2*gsigma^3*\
      lambdasigma*sigma^2 - 5/15552*n*m^2*grho^2*gsigma^4*Phisq + 535/3888*n*\
      m^2*grho^2*gsigma^4*sigma^2 - 119/20736*n*m^2*grho^2*lambdarho^2*\
      lambdatilde^2*sigma^2 + 55/2304*n*m^2*grho^2*lambdarho^2*gsigma*\
      lambdatilde*sigma^2 + 103/82944*n*m^2*grho^2*lambdarho^2*gsigma^2*\
      sigma^2 - 67/995328*n*m^2*grho^2*lambdarho^4*rhosq - 25/1728*n*m^2*\
      grho^3*lambdarho*lambdatilde^2*sigma^2 + 133/1152*n*m^2*grho^3*lambdarho\
      *gsigma*lambdatilde*sigma^2 - 25/1728*n*m^2*grho^3*lambdarho*gsigma^2*\
      sigma^2 - 13/10368*n*m^2*grho^3*lambdarho^3*rhosq + 2873/62208*n*m^2*\
      grho^4*lambdatilde^2*sigma^2 + 35/5184*n*m^2*grho^4*gsigma*lambdatilde*\
      sigma^2 + 653/15552*n*m^2*grho^4*gsigma^2*sigma^2 + 709/82944*n*m^2*\
      grho^4*lambdarho^2*rhosq + 193/124416*n*m^2*grho^4*lambdarho^2*Phisq - 5/\
      324*n*m^2*grho^5*lambdarho*rhosq - 49/4608*n*m^2*grho^5*lambdarho*Phisq\
       + 409/62208*n*m^2*grho^6*rhosq + 11/972*n*m^2*grho^6*Phisq - 1/6*n*m^2*\
      zeta3*grho^2*gsigma^2*lambdatilde^2*sigma^2 - 1/8*n*m^2*zeta3*grho^2*\
      gsigma^2*lambdasigma*lambdatilde*sigma^2 - 1/12*n*m^2*zeta3*grho^2*\
      gsigma^4*sigma^2 - 1/16*n*m^2*zeta3*grho^3*lambdarho*gsigma*lambdatilde*\
      sigma^2 - 1/96*n*m^2*zeta3*grho^4*lambdatilde^2*sigma^2 - 1/48*n*m^2*\
      zeta3*grho^4*gsigma^2*sigma^2 - 13/31104*n*m^3*gsigma^2*lambdatilde^4*\
      rhosq + 103/62208*n*m^3*gsigma^2*lambdatilde^4*sigma^2 - 1/108*n*m^3*\
      gsigma^2*lambdasigma*lambdatilde^3*sigma^2 - 1/20736*n*m^3*gsigma^2*\
      lambdasigma^2*lambdatilde^2*sigma^2 + 71/1728*n*m^3*gsigma^3*\
      lambdatilde^3*sigma^2 - 1/108*n*m^3*gsigma^3*lambdasigma*lambdatilde^2*\
      sigma^2 - 13/31104*n*m^3*gsigma^4*lambdatilde^2*Phisq + 103/62208*n*m^3*\
      gsigma^4*lambdatilde^2*sigma^2 - 119/62208*n*m^3*grho^2*lambdarho^2*\
      lambdatilde^2*sigma^2 + 55/6912*n*m^3*grho^2*lambdarho^2*gsigma*\
      lambdatilde*sigma^2 + 103/248832*n*m^3*grho^2*lambdarho^2*gsigma^2*\
      sigma^2 - 25/5184*n*m^3*grho^3*lambdarho*lambdatilde^2*sigma^2 + 133/\
      3456*n*m^3*grho^3*lambdarho*gsigma*lambdatilde*sigma^2 - 25/5184*n*m^3*\
      grho^3*lambdarho*gsigma^2*sigma^2 + 1051/62208*n*m^3*grho^4*\
      lambdatilde^2*sigma^2 + 7/5184*n*m^3*grho^4*gsigma*lambdatilde*sigma^2\
       + 59/7776*n*m^3*grho^4*gsigma^2*sigma^2 - 1/48*n*m^3*zeta3*grho^3*\
      lambdarho*gsigma*lambdatilde*sigma^2 + 1/10368*n^2*m^-1*grho^4*\
      lambdarho^2*rhosq + 1/27*n^2*m^-1*grho^5*lambdarho*rhosq - 2659/31104*\
      n^2*m^-1*grho^6*rhosq + 13/31104*n^2*m^-1*grho^6*Phisq - 13/31104*n^2*\
      grho^4*lambdatilde^2*rhosq + 1/20736*n^2*grho^4*lambdatilde^2*sigma^2 - \
      1/54*n^2*grho^4*gsigma*lambdatilde*rhosq + 1/54*n^2*grho^4*gsigma*\
      lambdatilde*sigma^2 + 71/864*n^2*grho^4*gsigma^2*rhosq - 1381/31104*n^2*\
      grho^4*gsigma^2*sigma^2 - 1/41472*n^2*grho^4*lambdarho^2*rhosq - 1/108*\
      n^2*grho^5*lambdarho*rhosq + 1381/62208*n^2*grho^6*rhosq - 13/62208*n^2*\
      grho^6*Phisq + 23/31104*n^2*m*grho^2*gsigma^2*lambdatilde^2*rhosq - 1/54\
      *n^2*m*grho^2*gsigma^3*lambdatilde*rhosq + 103/31104*n^2*m*grho^2*\
      gsigma^4*rhosq - 1/41472*n^2*m*grho^4*lambdatilde^2*sigma^2 - 1/108*n^2*\
      m*grho^4*gsigma*lambdatilde*sigma^2 + 1381/62208*n^2*m*grho^4*gsigma^2*\
      sigma^2 - 1/82944*n^2*m*grho^4*lambdarho^2*rhosq - 1/216*n^2*m*grho^5*\
      lambdarho*rhosq + 1051/62208*n^2*m*grho^6*rhosq - 13/62208*n^2*m*grho^6*\
      Phisq - 13/31104*n^2*m^2*gsigma^4*lambdatilde^2*rhosq - 1/20736*n^2*m^2*\
      gsigma^4*lambdasigma^2*sigma^2 - 1/54*n^2*m^2*gsigma^5*lambdasigma*\
      sigma^2 - 13/31104*n^2*m^2*gsigma^6*Phisq + 1381/31104*n^2*m^2*gsigma^6*\
      sigma^2 - 1/41472*n^2*m^2*grho^4*lambdatilde^2*sigma^2 - 1/108*n^2*m^2*\
      grho^4*gsigma*lambdatilde*sigma^2 + 1381/62208*n^2*m^2*grho^4*gsigma^2*\
      sigma^2;\
\
   beta1 =\
      2*m^-1*lambdarho^2*lambdatilde*blambdatilde + 3*m^-1*lambdarho^3*\
      blambdarho + m^-1*grho^2*lambdatilde*bgsigma + m^-1*grho^2*gsigma*\
      bgsigma + 2*m^-1*grho^2*lambdarho*bgrho + m^-1*grho^3*bgrho + 2*\
      lambdatilde*blambdatilde*gamrho1 + lambdatilde*blambdatilde*gamsigma1 - \
      lambdatilde^3*blambdatilde + lambdatilde^3*blambdasigma + 3*lambdasigma*\
      blambdasigma*gamsigma1 - lambdasigma*lambdatilde^2*blambdatilde - \
      lambdasigma^3*blambdasigma + 2*gsigma*bgsigma*gamPhi1 + gsigma*bgsigma*\
      gamsigma1 - gsigma^2*lambdasigma*bgsigma - gsigma^3*bgsigma + 3*\
      lambdarho*blambdarho*gamrho1 - 3*lambdarho*lambdatilde^2*blambdarho - 1/\
      2*lambdarho^2*lambdatilde*blambdatilde - 1/2*lambdarho^3*blambdarho + \
      grho*bgrho*gamrho1 + 2*grho*bgrho*gamPhi1 - 2*grho*gsigma*lambdatilde*\
      bgrho - grho*gsigma^2*bgrho - 1/2*grho^2*lambdatilde*bgsigma - 1/2*\
      grho^2*gsigma*bgsigma - 1/2*grho^2*lambdarho*bgrho - 1/2*grho^3*bgrho - \
      1/2*m*lambdatilde^3*blambdasigma - 1/4*m*lambdarho^2*lambdatilde*\
      blambdatilde - 1/8*m*lambdarho^3*blambdarho - 1/2*m*grho^2*lambdatilde*\
      bgsigma - 1/2*m*grho^2*gsigma*bgsigma - 1/4*m*grho^2*lambdarho*bgrho - 1/\
      2*m^2*lambdatilde^3*blambdasigma - n*grho^2*gsigma*blambdatilde - n*\
      grho^3*blambdarho - n*m*gsigma^3*blambdasigma;\
\
   beta2 =\
       - 35/6*m^-2*lambdarho^4*lambdatilde*blambdatilde - 10*m^-2*lambdarho^5*\
      blambdarho - 1/9*m^-2*grho^2*lambdarho^2*lambdatilde*bgsigma + 7/36*m^-2\
      *grho^2*lambdarho^2*gsigma*bgsigma - 13/18*m^-2*grho^2*lambdarho^3*bgrho\
       - 3*m^-2*grho^3*lambdarho*lambdatilde*bgsigma - m^-2*grho^3*lambdarho*\
      gsigma*bgsigma - 209/36*m^-2*grho^3*lambdarho^2*bgrho - 5/9*m^-2*grho^4*\
      lambdatilde*bgsigma - 49/36*m^-2*grho^4*gsigma*bgsigma - 19/9*m^-2*\
      grho^4*lambdarho*bgrho - 49/36*m^-2*grho^5*bgrho + 67/9*m^-1*lambdarho^2\
      *lambdatilde^3*blambdatilde - 23/12*m^-1*lambdarho^2*lambdatilde^3*\
      blambdasigma + 83/36*m^-1*lambdarho^2*lambdasigma*lambdatilde^2*\
      blambdatilde + 217/12*m^-1*lambdarho^3*lambdatilde^2*blambdarho + 29/12*\
      m^-1*lambdarho^4*lambdatilde*blambdatilde + 145/48*m^-1*lambdarho^5*\
      blambdarho + 11/18*m^-1*grho*lambdarho^2*gsigma*lambdatilde*bgrho - 5/36\
      *m^-1*grho^2*lambdatilde^3*bgsigma + 1/4*m^-1*grho^2*lambdasigma*\
      lambdatilde^2*bgsigma + 101/36*m^-1*grho^2*gsigma*lambdatilde^2*bgsigma\
       + 3/2*m^-1*grho^2*gsigma*lambdasigma*lambdatilde*bgsigma + 37/18*m^-1*\
      grho^2*gsigma^2*lambdatilde*bgsigma + 5/9*m^-1*grho^2*gsigma^2*\
      lambdasigma*bgsigma + 49/18*m^-1*grho^2*gsigma^3*bgsigma + 13/18*m^-1*\
      grho^2*lambdarho*lambdatilde^2*bgrho + 9*m^-1*grho^2*lambdarho*gsigma*\
      lambdatilde*bgrho + 10/9*m^-1*grho^2*lambdarho*gsigma^2*bgrho + 1/12*\
      m^-1*grho^2*lambdarho^2*lambdatilde*bgsigma - 7/48*m^-1*grho^2*\
      lambdarho^2*gsigma*bgsigma + 17/72*m^-1*grho^2*lambdarho^3*bgrho + 47/36\
      *m^-1*grho^3*lambdatilde^2*bgrho + 47/18*m^-1*grho^3*gsigma*lambdatilde*\
      bgrho + 49/18*m^-1*grho^3*gsigma^2*bgrho + 9/4*m^-1*grho^3*lambdarho*\
      lambdatilde*bgsigma + 3/4*m^-1*grho^3*lambdarho*gsigma*bgsigma + 137/48*\
      m^-1*grho^3*lambdarho^2*bgrho + 5/9*m^-1*grho^4*lambdatilde*bgsigma + 49/\
      36*m^-1*grho^4*gsigma*bgsigma + 19/12*m^-1*grho^4*lambdarho*bgrho + 49/\
      36*m^-1*grho^5*bgrho + 2*lambdatilde*blambdatilde*gamrho2 + lambdatilde*\
      blambdatilde*gamsigma2 - 29/24*lambdatilde^5*blambdatilde + 1/6*\
      lambdatilde^5*blambdasigma + 3*lambdasigma*blambdasigma*gamsigma2 - 5/4*\
      lambdasigma*lambdatilde^4*blambdatilde + 9/4*lambdasigma*lambdatilde^4*\
      blambdasigma - 101/72*lambdasigma^2*lambdatilde^3*blambdatilde + 3/4*\
      lambdasigma^2*lambdatilde^3*blambdasigma - 1/18*lambdasigma^3*\
      lambdatilde^2*blambdatilde - 7/24*lambdasigma^3*lambdatilde^2*\
      blambdasigma - 23/24*lambdasigma^5*blambdasigma + 2*gsigma*bgsigma*\
      gamPhi2 + gsigma*bgsigma*gamsigma2 + 1/4*gsigma^2*lambdatilde^3*bgsigma\
       - 7/36*gsigma^2*lambdasigma*lambdatilde^2*bgsigma - 1/18*gsigma^2*\
      lambdasigma^3*bgsigma - 7/72*gsigma^3*lambdatilde^2*bgsigma - 101/72*\
      gsigma^3*lambdasigma^2*bgsigma - 19/18*gsigma^4*lambdasigma*bgsigma - 49/\
      36*gsigma^5*bgsigma + 3*lambdarho*blambdarho*gamrho2 - 47/8*lambdarho*\
      lambdatilde^4*blambdarho - 5/2*lambdarho*lambdasigma*lambdatilde^3*\
      blambdarho + 7/24*lambdarho*lambdasigma^2*lambdatilde^2*blambdarho - 67/\
      36*lambdarho^2*lambdatilde^3*blambdatilde + 23/16*lambdarho^2*\
      lambdatilde^3*blambdasigma - 83/144*lambdarho^2*lambdasigma*\
      lambdatilde^2*blambdatilde - 19/6*lambdarho^3*lambdatilde^2*blambdarho\
       + 23/32*lambdarho^4*lambdatilde*blambdatilde + 9/32*lambdarho^5*\
      blambdarho + grho*bgrho*gamrho2 + 2*grho*bgrho*gamPhi2 - 11/36*grho*\
      gsigma*lambdatilde^3*bgrho - 1/2*grho*gsigma*lambdasigma*lambdatilde^2*\
      bgrho + 7/36*grho*gsigma*lambdasigma^2*lambdatilde*bgrho - 223/72*grho*\
      gsigma^2*lambdatilde^2*bgrho - 3/2*grho*gsigma^2*lambdasigma*lambdatilde\
      *bgrho + 7/72*grho*gsigma^2*lambdasigma^2*bgrho - 10/9*grho*gsigma^3*\
      lambdatilde*bgrho - 1/2*grho*gsigma^3*lambdasigma*bgrho - 49/36*grho*\
      gsigma^4*bgrho - 11/72*grho*lambdarho^2*gsigma*lambdatilde*bgrho + 5/72*\
      grho^2*lambdatilde^3*bgsigma - 1/8*grho^2*lambdasigma*lambdatilde^2*\
      bgsigma - 101/72*grho^2*gsigma*lambdatilde^2*bgsigma - 3/4*grho^2*gsigma\
      *lambdasigma*lambdatilde*bgsigma - 37/36*grho^2*gsigma^2*lambdatilde*\
      bgsigma - 5/18*grho^2*gsigma^2*lambdasigma*bgsigma - 49/36*grho^2*\
      gsigma^3*bgsigma - 13/72*grho^2*lambdarho*lambdatilde^2*bgrho - 9/4*\
      grho^2*lambdarho*gsigma*lambdatilde*bgrho - 5/18*grho^2*lambdarho*\
      gsigma^2*bgrho + 1/18*grho^2*lambdarho^2*lambdatilde*bgsigma - 7/72*\
      grho^2*lambdarho^2*gsigma*bgsigma + 1/24*grho^2*lambdarho^3*bgrho - 47/\
      72*grho^3*lambdatilde^2*bgrho - 47/36*grho^3*gsigma*lambdatilde*bgrho - \
      49/36*grho^3*gsigma^2*bgrho + 3/2*grho^3*lambdarho*lambdatilde*bgsigma\
       + 1/2*grho^3*lambdarho*gsigma*bgsigma + 5/8*grho^3*lambdarho^2*bgrho + \
      1/6*grho^4*lambdatilde*bgsigma + 13/48*grho^4*gsigma*bgsigma - 7/36*\
      grho^4*lambdarho*bgrho - 149/144*grho^5*bgrho - 11/144*m*lambdatilde^5*\
      blambdatilde - 1/12*m*lambdatilde^5*blambdasigma + 7/72*m*lambdasigma*\
      lambdatilde^4*blambdatilde - 9/8*m*lambdasigma*lambdatilde^4*\
      blambdasigma - 3/8*m*lambdasigma^2*lambdatilde^3*blambdasigma + 7/48*m*\
      lambdasigma^3*lambdatilde^2*blambdasigma - 1/8*m*gsigma^2*lambdatilde^3*\
      bgsigma + 7/72*m*gsigma^2*lambdasigma*lambdatilde^2*bgsigma + 7/144*m*\
      gsigma^3*lambdatilde^2*bgsigma + 7/48*m*lambdarho*lambdatilde^4*\
      blambdarho - 67/72*m*lambdarho^2*lambdatilde^3*blambdatilde + 23/24*m*\
      lambdarho^2*lambdatilde^3*blambdasigma - 83/288*m*lambdarho^2*\
      lambdasigma*lambdatilde^2*blambdatilde - 29/32*m*lambdarho^3*\
      lambdatilde^2*blambdarho - 17/96*m*lambdarho^4*lambdatilde*blambdatilde\
       - 11/128*m*lambdarho^5*blambdarho + 7/72*m*grho*gsigma*lambdatilde^3*\
      bgrho + 7/144*m*grho*gsigma^2*lambdatilde^2*bgrho - 11/144*m*grho*\
      lambdarho^2*gsigma*lambdatilde*bgrho + 5/72*m*grho^2*lambdatilde^3*\
      bgsigma - 1/8*m*grho^2*lambdasigma*lambdatilde^2*bgsigma - 101/72*m*\
      grho^2*gsigma*lambdatilde^2*bgsigma - 3/4*m*grho^2*gsigma*lambdasigma*\
      lambdatilde*bgsigma - 37/36*m*grho^2*gsigma^2*lambdatilde*bgsigma - 5/18\
      *m*grho^2*gsigma^2*lambdasigma*bgsigma - 49/36*m*grho^2*gsigma^3*bgsigma\
       - 13/144*m*grho^2*lambdarho*lambdatilde^2*bgrho - 9/8*m*grho^2*\
      lambdarho*gsigma*lambdatilde*bgrho - 5/36*m*grho^2*lambdarho*gsigma^2*\
      bgrho - 1/48*m*grho^2*lambdarho^2*lambdatilde*bgsigma + 7/192*m*grho^2*\
      lambdarho^2*gsigma*bgsigma + 1/576*m*grho^2*lambdarho^3*bgrho - 1/4*m*\
      grho^3*lambdatilde^2*bgrho - 11/36*m*grho^3*gsigma*lambdatilde*bgrho - 1/\
      18*m*grho^3*gsigma^2*bgrho - 9/16*m*grho^3*lambdarho*lambdatilde*bgsigma\
       - 3/16*m*grho^3*lambdarho*gsigma*bgsigma - 137/576*m*grho^3*lambdarho^2\
      *bgrho - 11/72*m*grho^4*lambdatilde*bgsigma - 11/36*m*grho^4*gsigma*\
      bgsigma - 1/12*m*grho^4*lambdarho*bgrho - 11/72*m*grho^5*bgrho - 11/144*\
      m^2*lambdatilde^5*blambdatilde - 1/12*m^2*lambdatilde^5*blambdasigma + 7/\
      72*m^2*lambdasigma*lambdatilde^4*blambdatilde - 9/8*m^2*lambdasigma*\
      lambdatilde^4*blambdasigma - 3/8*m^2*lambdasigma^2*lambdatilde^3*\
      blambdasigma + 7/48*m^2*lambdasigma^3*lambdatilde^2*blambdasigma - 1/8*\
      m^2*gsigma^2*lambdatilde^3*bgsigma + 7/72*m^2*gsigma^2*lambdasigma*\
      lambdatilde^2*bgsigma + 7/144*m^2*gsigma^3*lambdatilde^2*bgsigma + 7/48*\
      m^2*lambdarho*lambdatilde^4*blambdarho - 23/64*m^2*lambdarho^2*\
      lambdatilde^3*blambdasigma - 11/384*m^2*lambdarho^4*lambdatilde*\
      blambdatilde - 1/384*m^2*lambdarho^5*blambdarho + 7/72*m^2*grho*gsigma*\
      lambdatilde^3*bgrho + 7/144*m^2*grho*gsigma^2*lambdatilde^2*bgrho - 1/\
      144*m^2*grho^2*lambdarho^2*lambdatilde*bgsigma + 7/576*m^2*grho^2*\
      lambdarho^2*gsigma*bgsigma + 5/1152*m^2*grho^2*lambdarho^3*bgrho - 3/16*\
      m^2*grho^3*lambdarho*lambdatilde*bgsigma - 1/16*m^2*grho^3*lambdarho*\
      gsigma*bgsigma - 1/32*m^2*grho^3*lambdarho^2*bgrho - 1/72*m^2*grho^4*\
      lambdatilde*bgsigma + 5/144*m^2*grho^4*gsigma*bgsigma + 7/288*m^2*grho^4\
      *lambdarho*bgrho - 23/192*m^3*lambdarho^2*lambdatilde^3*blambdasigma - 7/\
      12*n*m^-1*grho^2*lambdarho^2*lambdatilde*blambdatilde + 1/2*n*m^-1*\
      grho^2*lambdarho^2*gsigma*blambdatilde - 7/8*n*m^-1*grho^2*lambdarho^3*\
      blambdarho + n*m^-1*grho^3*lambdarho*lambdatilde*blambdatilde + 3*n*m^-1\
      *grho^3*lambdarho*gsigma*blambdatilde + 9/4*n*m^-1*grho^3*lambdarho^2*\
      blambdarho + 3/4*n*m^-1*grho^4*lambdatilde*blambdatilde - 7/36*n*m^-1*\
      grho^4*lambdatilde*bgsigma + 1/6*n*m^-1*grho^4*gsigma*blambdatilde + 11/\
      72*n*m^-1*grho^4*gsigma*bgsigma + 9/2*n*m^-1*grho^4*lambdarho*blambdarho\
       - 7/18*n*m^-1*grho^4*lambdarho*bgrho + 1/6*n*m^-1*grho^5*blambdarho + \
      29/72*n*m^-1*grho^5*bgrho + 7/36*n*grho^2*lambdatilde^3*blambdatilde - 7/\
      24*n*grho^2*lambdatilde^3*blambdasigma + 7/72*n*grho^2*lambdasigma*\
      lambdatilde^2*blambdatilde - 3/4*n*grho^2*gsigma*lambdatilde^2*\
      blambdatilde + 3/4*n*grho^2*gsigma*lambdatilde^2*blambdasigma - 1/2*n*\
      grho^2*gsigma*lambdasigma*lambdatilde*blambdatilde - 3*n*grho^2*gsigma^2\
      *lambdatilde*blambdatilde + 9/4*n*grho^2*gsigma^2*lambdatilde*\
      blambdasigma - 3/4*n*grho^2*gsigma^2*lambdasigma*blambdatilde - 1/6*n*\
      grho^2*gsigma^3*blambdatilde + 1/6*n*grho^2*gsigma^3*blambdasigma + 7/12\
      *n*grho^2*lambdarho*lambdatilde^2*blambdarho - 3/2*n*grho^2*lambdarho*\
      gsigma*lambdatilde*blambdarho + 7/48*n*grho^2*lambdarho^2*lambdatilde*\
      blambdatilde - 1/8*n*grho^2*lambdarho^2*gsigma*blambdatilde + 7/48*n*\
      grho^2*lambdarho^3*blambdarho - 3/4*n*grho^3*lambdatilde^2*blambdarho - \
      9/2*n*grho^3*gsigma*lambdatilde*blambdarho + 7/36*n*grho^3*gsigma*\
      lambdatilde*bgrho - 1/6*n*grho^3*gsigma^2*blambdarho - 1/2*n*grho^3*\
      gsigma^2*bgrho - 1/4*n*grho^3*lambdarho*lambdatilde*blambdatilde - 3/4*n\
      *grho^3*lambdarho*gsigma*blambdatilde - 3/8*n*grho^3*lambdarho^2*\
      blambdarho - 3/8*n*grho^4*lambdatilde*blambdatilde + 7/72*n*grho^4*\
      lambdatilde*bgsigma - 1/12*n*grho^4*gsigma*blambdatilde - 11/144*n*\
      grho^4*gsigma*bgsigma - 9/8*n*grho^4*lambdarho*blambdarho + 7/72*n*\
      grho^4*lambdarho*bgrho - 1/12*n*grho^5*blambdarho - 11/144*n*grho^5*\
      bgrho + 7/72*n*m*gsigma^2*lambdatilde^3*blambdatilde + 7/36*n*m*gsigma^2\
      *lambdasigma*lambdatilde^2*blambdatilde + 7/24*n*m*gsigma^2*\
      lambdasigma^3*blambdasigma - 1/4*n*m*gsigma^3*lambdatilde^2*blambdatilde\
       - 3/4*n*m*gsigma^3*lambdasigma^2*blambdasigma - 9/4*n*m*gsigma^4*\
      lambdasigma*blambdasigma + 7/36*n*m*gsigma^4*lambdasigma*bgsigma - 1/6*n\
      *m*gsigma^5*blambdasigma - 11/72*n*m*gsigma^5*bgsigma + 7/24*n*m*\
      lambdarho*gsigma^2*lambdatilde^2*blambdarho + 7/36*n*m*grho*gsigma^3*\
      lambdatilde*bgrho + 7/72*n*m*grho*gsigma^4*bgrho + 7/48*n*m*grho^2*\
      lambdatilde^3*blambdasigma - 3/8*n*m*grho^2*gsigma*lambdatilde^2*\
      blambdasigma - 9/8*n*m*grho^2*gsigma^2*lambdatilde*blambdasigma - 1/12*n\
      *m*grho^2*gsigma^3*blambdasigma + 7/96*n*m*grho^2*lambdarho^2*\
      lambdatilde*blambdatilde - 1/16*n*m*grho^2*lambdarho^2*gsigma*\
      blambdatilde + 7/192*n*m*grho^2*lambdarho^3*blambdarho - 1/8*n*m*grho^3*\
      lambdarho*lambdatilde*blambdatilde - 3/8*n*m*grho^3*lambdarho*gsigma*\
      blambdatilde - 3/32*n*m*grho^3*lambdarho^2*blambdarho - 1/8*n*m*grho^4*\
      lambdatilde*blambdatilde + 7/72*n*m*grho^4*lambdatilde*bgsigma + 1/6*n*m\
      *grho^4*gsigma*blambdatilde - 11/144*n*m*grho^4*gsigma*bgsigma - 3/16*n*\
      m*grho^4*lambdarho*blambdarho + 7/144*n*m*grho^4*lambdarho*bgrho + 7/24*\
      n*m*grho^5*blambdarho - 1/16*n*m*grho^5*bgrho + 7/48*n*m^2*grho^2*\
      lambdatilde^3*blambdasigma - 3/8*n*m^2*grho^2*gsigma*lambdatilde^2*\
      blambdasigma - 9/8*n*m^2*grho^2*gsigma^2*lambdatilde*blambdasigma - 1/12\
      *n*m^2*grho^2*gsigma^3*blambdasigma;\
\
   beta3 =\
      959/27*m^-3*lambdarho^6*lambdatilde*blambdatilde + 8839/144*m^-3*\
      lambdarho^7*blambdarho + 3305/1296*m^-3*grho^2*lambdarho^4*lambdatilde*\
      bgsigma - 175/648*m^-3*grho^2*lambdarho^4*gsigma*bgsigma + 7565/648*m^-3\
      *grho^2*lambdarho^5*bgrho + 11/4*m^-3*grho^3*lambdarho^3*lambdatilde*\
      bgsigma - 239/108*m^-3*grho^3*lambdarho^3*gsigma*bgsigma + 2525/648*m^-3\
      *grho^3*lambdarho^4*bgrho + 10589/1296*m^-3*grho^4*lambdarho^2*\
      lambdatilde*bgsigma + 16609/1296*m^-3*grho^4*lambdarho^2*gsigma*bgsigma\
       + 2243/162*m^-3*grho^4*lambdarho^3*bgrho + 487/72*m^-3*grho^5*lambdarho\
      *lambdatilde*bgsigma - 37/108*m^-3*grho^5*lambdarho*gsigma*bgsigma + \
      34141/1296*m^-3*grho^5*lambdarho^2*bgrho + 869/1296*m^-3*grho^6*\
      lambdatilde*bgsigma + 749/162*m^-3*grho^6*gsigma*bgsigma + 647/648*m^-3*\
      grho^6*lambdarho*bgrho + 749/162*m^-3*grho^7*bgrho + 12*m^-3*zeta3*\
      lambdarho^6*lambdatilde*blambdatilde + 24*m^-3*zeta3*lambdarho^7*\
      blambdarho - 3*m^-3*zeta3*grho^2*lambdarho^4*lambdatilde*bgsigma - 10*\
      m^-3*zeta3*grho^2*lambdarho^5*bgrho + 6*m^-3*zeta3*grho^3*lambdarho^3*\
      lambdatilde*bgsigma + 16*m^-3*zeta3*grho^3*lambdarho^4*bgrho + 8*m^-3*\
      zeta3*grho^4*lambdarho^2*lambdatilde*bgsigma - 4*m^-3*zeta3*grho^4*\
      lambdarho^2*gsigma*bgsigma + 16*m^-3*zeta3*grho^4*lambdarho^3*bgrho + 4*\
      m^-3*zeta3*grho^5*lambdarho*gsigma*bgsigma - 4*m^-3*zeta3*grho^5*\
      lambdarho^2*bgrho + m^-3*zeta3*grho^6*lambdatilde*bgsigma + 6*m^-3*zeta3\
      *grho^6*lambdarho*bgrho - 95723/1296*m^-2*lambdarho^4*lambdatilde^3*\
      blambdatilde + 4729/432*m^-2*lambdarho^4*lambdatilde^3*blambdasigma - \
      6635/648*m^-2*lambdarho^4*lambdasigma*lambdatilde^2*blambdatilde - 16841/\
      108*m^-2*lambdarho^5*lambdatilde^2*blambdarho - 5731/288*m^-2*\
      lambdarho^6*lambdatilde*blambdatilde - 23839/864*m^-2*lambdarho^7*\
      blambdarho - 2351/324*m^-2*grho*lambdarho^4*gsigma*lambdatilde*bgrho - \
      21/8*m^-2*grho^2*lambdarho^2*lambdatilde^3*bgsigma - 85/54*m^-2*grho^2*\
      lambdarho^2*lambdasigma*lambdatilde^2*bgsigma - 247/144*m^-2*grho^2*\
      lambdarho^2*gsigma*lambdatilde^2*bgsigma - 29/54*m^-2*grho^2*lambdarho^2\
      *gsigma*lambdasigma*lambdatilde*bgsigma + 67/27*m^-2*grho^2*lambdarho^2*\
      gsigma^2*lambdatilde*bgsigma + 187/1296*m^-2*grho^2*lambdarho^2*gsigma^2\
      *lambdasigma*bgsigma + 347/1296*m^-2*grho^2*lambdarho^2*gsigma^3*bgsigma\
       - 2327/108*m^-2*grho^2*lambdarho^3*lambdatilde^2*bgrho - 545/108*m^-2*\
      grho^2*lambdarho^3*gsigma*lambdatilde*bgrho + 59/72*m^-2*grho^2*\
      lambdarho^3*gsigma^2*bgrho - 3179/1296*m^-2*grho^2*lambdarho^4*\
      lambdatilde*bgsigma + 1193/5184*m^-2*grho^2*lambdarho^4*gsigma*bgsigma\
       - 5401/864*m^-2*grho^2*lambdarho^5*bgrho - 37/12*m^-2*grho^3*lambdarho*\
      lambdatilde^3*bgsigma + 1/3*m^-2*grho^3*lambdarho*lambdasigma*\
      lambdatilde^2*bgsigma - 1219/108*m^-2*grho^3*lambdarho*gsigma*\
      lambdatilde^2*bgsigma - 11/3*m^-2*grho^3*lambdarho*gsigma*lambdasigma*\
      lambdatilde*bgsigma - 63/2*m^-2*grho^3*lambdarho*gsigma^2*lambdatilde*\
      bgsigma - 103/72*m^-2*grho^3*lambdarho*gsigma^2*lambdasigma*bgsigma + 37/\
      108*m^-2*grho^3*lambdarho*gsigma^3*bgsigma - 63/16*m^-2*grho^3*\
      lambdarho^2*lambdatilde^2*bgrho - 10135/324*m^-2*grho^3*lambdarho^2*\
      gsigma*lambdatilde*bgrho - 13477/1296*m^-2*grho^3*lambdarho^2*gsigma^2*\
      bgrho - 107/48*m^-2*grho^3*lambdarho^3*lambdatilde*bgsigma + 451/216*\
      m^-2*grho^3*lambdarho^3*gsigma*bgsigma - 10471/5184*m^-2*grho^3*\
      lambdarho^4*bgrho - 253/162*m^-2*grho^4*lambdatilde^3*bgsigma - 37/216*\
      m^-2*grho^4*lambdasigma*lambdatilde^2*bgsigma - 13585/1296*m^-2*grho^4*\
      gsigma*lambdatilde^2*bgsigma - 8/3*m^-2*grho^4*gsigma*lambdasigma*\
      lambdatilde*bgsigma - 67/81*m^-2*grho^4*gsigma^2*lambdatilde*bgsigma - \
      869/1296*m^-2*grho^4*gsigma^2*lambdasigma*bgsigma - 749/54*m^-2*grho^4*\
      gsigma^3*bgsigma - 1705/324*m^-2*grho^4*lambdarho*lambdatilde^2*bgrho - \
      3551/72*m^-2*grho^4*lambdarho*gsigma*lambdatilde*bgrho - 379/162*m^-2*\
      grho^4*lambdarho*gsigma^2*bgrho - 41821/5184*m^-2*grho^4*lambdarho^2*\
      lambdatilde*bgsigma - 66089/5184*m^-2*grho^4*lambdarho^2*gsigma*bgsigma\
       - 25271/2592*m^-2*grho^4*lambdarho^3*bgrho - 1837/324*m^-2*grho^5*\
      lambdatilde^2*bgrho - 67/81*m^-2*grho^5*gsigma*lambdatilde*bgrho - 749/\
      54*m^-2*grho^5*gsigma^2*bgrho - 2435/288*m^-2*grho^5*lambdarho*\
      lambdatilde*bgsigma + 185/432*m^-2*grho^5*lambdarho*gsigma*bgsigma - \
      136217/5184*m^-2*grho^5*lambdarho^2*bgrho - 869/864*m^-2*grho^6*\
      lambdatilde*bgsigma - 749/108*m^-2*grho^6*gsigma*bgsigma - 3235/2592*\
      m^-2*grho^6*lambdarho*bgrho - 749/108*m^-2*grho^7*bgrho - 23*m^-2*zeta3*\
      lambdarho^4*lambdatilde^3*blambdatilde + 3*m^-2*zeta3*lambdarho^4*\
      lambdatilde^3*blambdasigma - 6*m^-2*zeta3*lambdarho^4*lambdasigma*\
      lambdatilde^2*blambdatilde - 63*m^-2*zeta3*lambdarho^5*lambdatilde^2*\
      blambdarho - 13/2*m^-2*zeta3*lambdarho^6*lambdatilde*blambdatilde - 17/2\
      *m^-2*zeta3*lambdarho^7*blambdarho + 6*m^-2*zeta3*grho*lambdarho^4*\
      gsigma*lambdatilde*bgrho + 4*m^-2*zeta3*grho^2*lambdarho^2*lambdatilde^3\
      *bgsigma + m^-2*zeta3*grho^2*lambdarho^2*lambdasigma*lambdatilde^2*\
      bgsigma - 8*m^-2*zeta3*grho^2*lambdarho^2*gsigma*lambdatilde^2*bgsigma\
       + 2*m^-2*zeta3*grho^2*lambdarho^2*gsigma*lambdasigma*lambdatilde*\
      bgsigma + 18*m^-2*zeta3*grho^2*lambdarho^3*lambdatilde^2*bgrho - 22*m^-2\
      *zeta3*grho^2*lambdarho^3*gsigma*lambdatilde*bgrho + 11/4*m^-2*zeta3*\
      grho^2*lambdarho^4*lambdatilde*bgsigma + 11/2*m^-2*zeta3*grho^2*\
      lambdarho^5*bgrho - 2*m^-2*zeta3*grho^3*lambdarho*lambdatilde^3*bgsigma\
       - 4*m^-2*zeta3*grho^3*lambdarho*lambdasigma*lambdatilde^2*bgsigma - 12*\
      m^-2*zeta3*grho^3*lambdarho*gsigma*lambdatilde^2*bgsigma - 4*m^-2*zeta3*\
      grho^3*lambdarho*gsigma*lambdasigma*lambdatilde*bgsigma + 8*m^-2*zeta3*\
      grho^3*lambdarho*gsigma^2*lambdatilde*bgsigma - 4*m^-2*zeta3*grho^3*\
      lambdarho*gsigma^3*bgsigma - 18*m^-2*zeta3*grho^3*lambdarho^2*\
      lambdatilde^2*bgrho - 32*m^-2*zeta3*grho^3*lambdarho^2*gsigma*\
      lambdatilde*bgrho - 11/2*m^-2*zeta3*grho^3*lambdarho^3*lambdatilde*\
      bgsigma - 9*m^-2*zeta3*grho^3*lambdarho^4*bgrho - 2*m^-2*zeta3*grho^4*\
      lambdatilde^3*bgsigma + m^-2*zeta3*grho^4*gsigma*lambdatilde^2*bgsigma\
       - 8*m^-2*zeta3*grho^4*gsigma^2*lambdatilde*bgsigma - m^-2*zeta3*grho^4*\
      gsigma^2*lambdasigma*bgsigma - 8*m^-2*zeta3*grho^4*lambdarho*\
      lambdatilde^2*bgrho + 8*m^-2*zeta3*grho^4*lambdarho*gsigma*lambdatilde*\
      bgrho - 8*m^-2*zeta3*grho^4*lambdarho*gsigma^2*bgrho - 8*m^-2*zeta3*\
      grho^4*lambdarho^2*lambdatilde*bgsigma + 4*m^-2*zeta3*grho^4*lambdarho^2\
      *gsigma*bgsigma - 12*m^-2*zeta3*grho^4*lambdarho^3*bgrho + m^-2*zeta3*\
      grho^5*lambdatilde^2*bgrho - 8*m^-2*zeta3*grho^5*gsigma*lambdatilde*\
      bgrho - 5*m^-2*zeta3*grho^5*lambdarho*gsigma*bgsigma + 4*m^-2*zeta3*\
      grho^5*lambdarho^2*bgrho - 3/2*m^-2*zeta3*grho^6*lambdatilde*bgsigma - \
      15/2*m^-2*zeta3*grho^6*lambdarho*bgrho + 2992/81*m^-1*lambdarho^2*\
      lambdatilde^5*blambdatilde - 425/36*m^-1*lambdarho^2*lambdatilde^5*\
      blambdasigma + 11875/648*m^-1*lambdarho^2*lambdasigma*lambdatilde^4*\
      blambdatilde - 1045/144*m^-1*lambdarho^2*lambdasigma*lambdatilde^4*\
      blambdasigma + 365/54*m^-1*lambdarho^2*lambdasigma^2*lambdatilde^3*\
      blambdatilde - 71/24*m^-1*lambdarho^2*lambdasigma^2*lambdatilde^3*\
      blambdasigma - 41/108*m^-1*lambdarho^2*lambdasigma^3*lambdatilde^2*\
      blambdatilde + 55/432*m^-1*lambdarho^2*lambdasigma^3*lambdatilde^2*\
      blambdasigma - 71/72*m^-1*lambdarho^2*gsigma^2*lambdatilde^3*bgsigma + \
      55/648*m^-1*lambdarho^2*gsigma^2*lambdasigma*lambdatilde^2*bgsigma + 55/\
      1296*m^-1*lambdarho^2*gsigma^3*lambdatilde^2*bgsigma + 90521/864*m^-1*\
      lambdarho^3*lambdatilde^4*blambdarho + 3481/144*m^-1*lambdarho^3*\
      lambdasigma*lambdatilde^3*blambdarho - 39/32*m^-1*lambdarho^3*\
      lambdasigma^2*lambdatilde^2*blambdarho + 20243/648*m^-1*lambdarho^4*\
      lambdatilde^3*blambdatilde - 17377/1728*m^-1*lambdarho^4*lambdatilde^3*\
      blambdasigma + 23453/5184*m^-1*lambdarho^4*lambdasigma*lambdatilde^2*\
      blambdatilde + 45083/864*m^-1*lambdarho^5*lambdatilde^2*blambdarho - \
      3343/1152*m^-1*lambdarho^6*lambdatilde*blambdatilde - 547/1728*m^-1*\
      lambdarho^7*blambdarho + 12641/1296*m^-1*grho*lambdarho^2*gsigma*\
      lambdatilde^3*bgrho + 199/72*m^-1*grho*lambdarho^2*gsigma*lambdasigma*\
      lambdatilde^2*bgrho + 83/432*m^-1*grho*lambdarho^2*gsigma*lambdasigma^2*\
      lambdatilde*bgrho + 2755/1296*m^-1*grho*lambdarho^2*gsigma^2*\
      lambdatilde^2*bgrho - 101/108*m^-1*grho*lambdarho^2*gsigma^2*lambdasigma\
      *lambdatilde*bgrho - 119/216*m^-1*grho*lambdarho^2*gsigma^3*lambdatilde*\
      bgrho + 7397/2592*m^-1*grho*lambdarho^4*gsigma*lambdatilde*bgrho + 749/\
      1296*m^-1*grho^2*lambdatilde^5*bgsigma - 31/216*m^-1*grho^2*lambdasigma*\
      lambdatilde^4*bgsigma + 83/81*m^-1*grho^2*lambdasigma^2*lambdatilde^3*\
      bgsigma + 41/216*m^-1*grho^2*lambdasigma^3*lambdatilde^2*bgsigma + 827/\
      648*m^-1*grho^2*gsigma*lambdatilde^4*bgsigma + 11/16*m^-1*grho^2*gsigma*\
      lambdasigma*lambdatilde^3*bgsigma + 161/162*m^-1*grho^2*gsigma*\
      lambdasigma^2*lambdatilde^2*bgsigma - 47/108*m^-1*grho^2*gsigma*\
      lambdasigma^3*lambdatilde*bgsigma + 9637/2592*m^-1*grho^2*gsigma^2*\
      lambdatilde^3*bgsigma + 5777/1296*m^-1*grho^2*gsigma^2*lambdasigma*\
      lambdatilde^2*bgsigma + 5723/2592*m^-1*grho^2*gsigma^2*lambdasigma^2*\
      lambdatilde*bgsigma - 29/216*m^-1*grho^2*gsigma^2*lambdasigma^3*bgsigma\
       + 47389/2592*m^-1*grho^2*gsigma^3*lambdatilde^2*bgsigma + 869/72*m^-1*\
      grho^2*gsigma^3*lambdasigma*lambdatilde*bgsigma + 6565/2592*m^-1*grho^2*\
      gsigma^3*lambdasigma^2*bgsigma + 203/1296*m^-1*grho^2*gsigma^4*\
      lambdatilde*bgsigma + 379/324*m^-1*grho^2*gsigma^4*lambdasigma*bgsigma\
       + 749/54*m^-1*grho^2*gsigma^5*bgsigma + 5075/648*m^-1*grho^2*lambdarho*\
      lambdatilde^4*bgrho + 41/18*m^-1*grho^2*lambdarho*lambdasigma*\
      lambdatilde^3*bgrho - 77/324*m^-1*grho^2*lambdarho*lambdasigma^2*\
      lambdatilde^2*bgrho + 73/36*m^-1*grho^2*lambdarho*gsigma*lambdatilde^3*\
      bgrho + 23/6*m^-1*grho^2*lambdarho*gsigma*lambdasigma*lambdatilde^2*\
      bgrho - 22/27*m^-1*grho^2*lambdarho*gsigma*lambdasigma^2*lambdatilde*\
      bgrho + 26125/1296*m^-1*grho^2*lambdarho*gsigma^2*lambdatilde^2*bgrho + \
      59/12*m^-1*grho^2*lambdarho*gsigma^2*lambdasigma*lambdatilde*bgrho - 187/\
      1296*m^-1*grho^2*lambdarho*gsigma^2*lambdasigma^2*bgrho + 16*m^-1*grho^2\
      *lambdarho*gsigma^3*lambdatilde*bgrho + 103/72*m^-1*grho^2*lambdarho*\
      gsigma^3*lambdasigma*bgrho + 869/648*m^-1*grho^2*lambdarho*gsigma^4*\
      bgrho + 63/32*m^-1*grho^2*lambdarho^2*lambdatilde^3*bgsigma + 85/72*m^-1\
      *grho^2*lambdarho^2*lambdasigma*lambdatilde^2*bgsigma + 247/192*m^-1*\
      grho^2*lambdarho^2*gsigma*lambdatilde^2*bgsigma + 29/72*m^-1*grho^2*\
      lambdarho^2*gsigma*lambdasigma*lambdatilde*bgsigma - 67/36*m^-1*grho^2*\
      lambdarho^2*gsigma^2*lambdatilde*bgsigma - 187/1728*m^-1*grho^2*\
      lambdarho^2*gsigma^2*lambdasigma*bgsigma - 347/1728*m^-1*grho^2*\
      lambdarho^2*gsigma^3*bgsigma + 1909/216*m^-1*grho^2*lambdarho^3*\
      lambdatilde^2*bgrho + 937/432*m^-1*grho^2*lambdarho^3*gsigma*lambdatilde\
      *bgrho - 293/864*m^-1*grho^2*lambdarho^3*gsigma^2*bgrho - 22631/20736*\
      m^-1*grho^2*lambdarho^4*lambdatilde*bgsigma + 2243/20736*m^-1*grho^2*\
      lambdarho^4*gsigma*bgsigma - 887/1152*m^-1*grho^2*lambdarho^5*bgrho - 8/\
      81*m^-1*grho^3*lambdatilde^4*bgrho + 7/144*m^-1*grho^3*lambdasigma*\
      lambdatilde^3*bgrho + 59/648*m^-1*grho^3*lambdasigma^2*lambdatilde^2*\
      bgrho + 397/81*m^-1*grho^3*gsigma*lambdatilde^3*bgrho + 173/216*m^-1*\
      grho^3*gsigma*lambdasigma*lambdatilde^2*bgrho - 37/216*m^-1*grho^3*\
      gsigma*lambdasigma^2*lambdatilde*bgrho + 65425/2592*m^-1*grho^3*gsigma^2\
      *lambdatilde^2*bgrho + 221/24*m^-1*grho^3*gsigma^2*lambdasigma*\
      lambdatilde*bgrho - 347/2592*m^-1*grho^3*gsigma^2*lambdasigma^2*bgrho + \
      1405/648*m^-1*grho^3*gsigma^3*lambdatilde*bgrho - 37/216*m^-1*grho^3*\
      gsigma^3*lambdasigma*bgrho + 749/54*m^-1*grho^3*gsigma^4*bgrho + 37/16*\
      m^-1*grho^3*lambdarho*lambdatilde^3*bgsigma - 1/4*m^-1*grho^3*lambdarho*\
      lambdasigma*lambdatilde^2*bgsigma + 1219/144*m^-1*grho^3*lambdarho*\
      gsigma*lambdatilde^2*bgsigma + 11/4*m^-1*grho^3*lambdarho*gsigma*\
      lambdasigma*lambdatilde*bgsigma + 189/8*m^-1*grho^3*lambdarho*gsigma^2*\
      lambdatilde*bgsigma + 103/96*m^-1*grho^3*lambdarho*gsigma^2*lambdasigma*\
      bgsigma - 37/144*m^-1*grho^3*lambdarho*gsigma^3*bgsigma + 335/192*m^-1*\
      grho^3*lambdarho^2*lambdatilde^2*bgrho + 6427/432*m^-1*grho^3*\
      lambdarho^2*gsigma*lambdatilde*bgrho + 8869/1728*m^-1*grho^3*lambdarho^2\
      *gsigma^2*bgrho - 103/96*m^-1*grho^3*lambdarho^3*lambdatilde*bgsigma + \
      1619/1728*m^-1*grho^3*lambdarho^3*gsigma*bgsigma + 15355/20736*m^-1*\
      grho^3*lambdarho^4*bgrho + 253/162*m^-1*grho^4*lambdatilde^3*bgsigma + \
      37/216*m^-1*grho^4*lambdasigma*lambdatilde^2*bgsigma + 13585/1296*m^-1*\
      grho^4*gsigma*lambdatilde^2*bgsigma + 8/3*m^-1*grho^4*gsigma*lambdasigma\
      *lambdatilde*bgsigma + 67/81*m^-1*grho^4*gsigma^2*lambdatilde*bgsigma + \
      869/1296*m^-1*grho^4*gsigma^2*lambdasigma*bgsigma + 749/54*m^-1*grho^4*\
      gsigma^3*bgsigma + 1705/432*m^-1*grho^4*lambdarho*lambdatilde^2*bgrho + \
      3551/96*m^-1*grho^4*lambdarho*gsigma*lambdatilde*bgrho + 379/216*m^-1*\
      grho^4*lambdarho*gsigma^2*bgrho - 35059/10368*m^-1*grho^4*lambdarho^2*\
      lambdatilde*bgsigma - 49187/10368*m^-1*grho^4*lambdarho^2*gsigma*bgsigma\
       - 37079/10368*m^-1*grho^4*lambdarho^3*bgrho + 1837/324*m^-1*grho^5*\
      lambdatilde^2*bgrho + 67/81*m^-1*grho^5*gsigma*lambdatilde*bgrho + 749/\
      54*m^-1*grho^5*gsigma^2*bgrho - 323/576*m^-1*grho^5*lambdarho*\
      lambdatilde*bgsigma + 1013/864*m^-1*grho^5*lambdarho*gsigma*bgsigma + \
      75875/10368*m^-1*grho^5*lambdarho^2*bgrho + 2177/1728*m^-1*grho^6*\
      lambdatilde*bgsigma + 773/432*m^-1*grho^6*gsigma*bgsigma + 16697/5184*\
      m^-1*grho^6*lambdarho*bgrho + 7439/1296*m^-1*grho^7*bgrho + 9*m^-1*zeta3\
      *lambdarho^2*lambdatilde^5*blambdatilde + 9*m^-1*zeta3*lambdarho^2*\
      lambdasigma*lambdatilde^4*blambdatilde - 9*m^-1*zeta3*lambdarho^2*\
      lambdasigma*lambdatilde^4*blambdasigma + 4*m^-1*zeta3*lambdarho^2*\
      lambdasigma^2*lambdatilde^3*blambdatilde + 3*m^-1*zeta3*lambdarho^2*\
      lambdasigma^2*lambdatilde^3*blambdasigma + m^-1*zeta3*lambdarho^2*\
      gsigma^2*lambdatilde^3*bgsigma + 45*m^-1*zeta3*lambdarho^3*lambdatilde^4\
      *blambdarho + 9*m^-1*zeta3*lambdarho^3*lambdasigma*lambdatilde^3*\
      blambdarho + 41/4*m^-1*zeta3*lambdarho^4*lambdatilde^3*blambdatilde - 11/\
      4*m^-1*zeta3*lambdarho^4*lambdatilde^3*blambdasigma + 2*m^-1*zeta3*\
      lambdarho^4*lambdasigma*lambdatilde^2*blambdatilde + 33/2*m^-1*zeta3*\
      lambdarho^5*lambdatilde^2*blambdarho - 7/8*m^-1*zeta3*lambdarho^6*\
      lambdatilde*blambdatilde + 13/8*m^-1*zeta3*lambdarho^7*blambdarho - 8*\
      m^-1*zeta3*grho*lambdarho^2*gsigma*lambdatilde^3*bgrho - 2*m^-1*zeta3*\
      grho*lambdarho^2*gsigma*lambdasigma*lambdatilde^2*bgrho + 8*m^-1*zeta3*\
      grho*lambdarho^2*gsigma^2*lambdatilde^2*bgrho - 5/2*m^-1*zeta3*grho*\
      lambdarho^4*gsigma*lambdatilde*bgrho - m^-1*zeta3*grho^2*lambdatilde^5*\
      bgsigma - m^-1*zeta3*grho^2*lambdasigma^2*lambdatilde^3*bgsigma + 2*m^-1\
      *zeta3*grho^2*gsigma*lambdatilde^4*bgsigma + m^-1*zeta3*grho^2*gsigma*\
      lambdasigma*lambdatilde^3*bgsigma + 3*m^-1*zeta3*grho^2*gsigma*\
      lambdasigma^2*lambdatilde^2*bgsigma + 4*m^-1*zeta3*grho^2*gsigma^2*\
      lambdatilde^3*bgsigma + 6*m^-1*zeta3*grho^2*gsigma^2*lambdasigma*\
      lambdatilde^2*bgsigma + 2*m^-1*zeta3*grho^2*gsigma^2*lambdasigma^2*\
      lambdatilde*bgsigma - 4*m^-1*zeta3*grho^2*gsigma^3*lambdatilde^2*bgsigma\
       - 2*m^-1*zeta3*grho^2*gsigma^3*lambdasigma*lambdatilde*bgsigma + 7*m^-1\
      *zeta3*grho^2*gsigma^4*lambdatilde*bgsigma + 4*m^-1*zeta3*grho^2*\
      gsigma^4*lambdasigma*bgsigma - 6*m^-1*zeta3*grho^2*lambdarho*\
      lambdatilde^4*bgrho - 2*m^-1*zeta3*grho^2*lambdarho*lambdasigma*\
      lambdatilde^3*bgrho + 14*m^-1*zeta3*grho^2*lambdarho*gsigma*\
      lambdatilde^3*bgrho + 8*m^-1*zeta3*grho^2*lambdarho*gsigma*lambdasigma*\
      lambdatilde^2*bgrho + 20*m^-1*zeta3*grho^2*lambdarho*gsigma^2*\
      lambdatilde^2*bgrho + 4*m^-1*zeta3*grho^2*lambdarho*gsigma^2*lambdasigma\
      *lambdatilde*bgrho + 2*m^-1*zeta3*grho^2*lambdarho*gsigma^4*bgrho - 3*\
      m^-1*zeta3*grho^2*lambdarho^2*lambdatilde^3*bgsigma - 3/4*m^-1*zeta3*\
      grho^2*lambdarho^2*lambdasigma*lambdatilde^2*bgsigma + 6*m^-1*zeta3*\
      grho^2*lambdarho^2*gsigma*lambdatilde^2*bgsigma - 3/2*m^-1*zeta3*grho^2*\
      lambdarho^2*gsigma*lambdasigma*lambdatilde*bgsigma - 15/2*m^-1*zeta3*\
      grho^2*lambdarho^3*lambdatilde^2*bgrho + 17/2*m^-1*zeta3*grho^2*\
      lambdarho^3*gsigma*lambdatilde*bgrho + 5/4*m^-1*zeta3*grho^2*lambdarho^4\
      *lambdatilde*bgsigma + 3/4*m^-1*zeta3*grho^2*lambdarho^5*bgrho + 3*m^-1*\
      zeta3*grho^3*lambdatilde^4*bgrho - m^-1*zeta3*grho^3*lambdasigma*\
      lambdatilde^3*bgrho + 6*m^-1*zeta3*grho^3*gsigma*lambdatilde^3*bgrho + 2\
      *m^-1*zeta3*grho^3*gsigma*lambdasigma*lambdatilde^2*bgrho - 4*m^-1*zeta3\
      *grho^3*gsigma^2*lambdatilde^2*bgrho - 2*m^-1*zeta3*grho^3*gsigma^2*\
      lambdasigma*lambdatilde*bgrho + 10*m^-1*zeta3*grho^3*gsigma^3*\
      lambdatilde*bgrho + 2*m^-1*zeta3*grho^3*gsigma^3*lambdasigma*bgrho + 3/2\
      *m^-1*zeta3*grho^3*lambdarho*lambdatilde^3*bgsigma + 3*m^-1*zeta3*grho^3\
      *lambdarho*lambdasigma*lambdatilde^2*bgsigma + 9*m^-1*zeta3*grho^3*\
      lambdarho*gsigma*lambdatilde^2*bgsigma + 3*m^-1*zeta3*grho^3*lambdarho*\
      gsigma*lambdasigma*lambdatilde*bgsigma - 6*m^-1*zeta3*grho^3*lambdarho*\
      gsigma^2*lambdatilde*bgsigma + 3*m^-1*zeta3*grho^3*lambdarho*gsigma^3*\
      bgsigma + 17/2*m^-1*zeta3*grho^3*lambdarho^2*lambdatilde^2*bgrho + 16*\
      m^-1*zeta3*grho^3*lambdarho^2*gsigma*lambdatilde*bgrho - 5/2*m^-1*zeta3*\
      grho^3*lambdarho^3*lambdatilde*bgsigma - 5/4*m^-1*zeta3*grho^3*\
      lambdarho^4*bgrho + 2*m^-1*zeta3*grho^4*lambdatilde^3*bgsigma - m^-1*\
      zeta3*grho^4*gsigma*lambdatilde^2*bgsigma + 8*m^-1*zeta3*grho^4*gsigma^2\
      *lambdatilde*bgsigma + m^-1*zeta3*grho^4*gsigma^2*lambdasigma*bgsigma + \
      6*m^-1*zeta3*grho^4*lambdarho*lambdatilde^2*bgrho - 6*m^-1*zeta3*grho^4*\
      lambdarho*gsigma*lambdatilde*bgrho + 6*m^-1*zeta3*grho^4*lambdarho*\
      gsigma^2*bgrho - 3*m^-1*zeta3*grho^4*lambdarho^2*lambdatilde*bgsigma + 5/\
      4*m^-1*zeta3*grho^4*lambdarho^2*gsigma*bgsigma + 4*m^-1*zeta3*grho^4*\
      lambdarho^3*bgrho - m^-1*zeta3*grho^5*lambdatilde^2*bgrho + 8*m^-1*zeta3\
      *grho^5*gsigma*lambdatilde*bgrho + m^-1*zeta3*grho^5*lambdarho*\
      lambdatilde*bgsigma - 1/2*m^-1*zeta3*grho^5*lambdarho*gsigma*bgsigma + 9/\
      4*m^-1*zeta3*grho^5*lambdarho^2*bgrho - 1/4*m^-1*zeta3*grho^6*\
      lambdatilde*bgsigma + m^-1*zeta3*grho^6*gsigma*bgsigma + 21/4*m^-1*zeta3\
      *grho^6*lambdarho*bgrho + 3*m^-1*zeta3*grho^7*bgrho - 3011/576*\
      lambdatilde^7*blambdatilde + 17/54*lambdatilde^7*blambdasigma + 2311/\
      1728*lambdasigma*lambdatilde^6*blambdatilde + 5*lambdasigma*\
      lambdatilde^6*blambdasigma - 4493/648*lambdasigma^2*lambdatilde^5*\
      blambdatilde + 587/864*lambdasigma^2*lambdatilde^5*blambdasigma - 2021/\
      1296*lambdasigma^3*lambdatilde^4*blambdatilde + 809/108*lambdasigma^3*\
      lambdatilde^4*blambdasigma - 721/5184*lambdasigma^4*lambdatilde^3*\
      blambdatilde - 11/32*lambdasigma^4*lambdatilde^3*blambdasigma - 2801/\
      5184*lambdasigma^5*lambdatilde^2*blambdatilde - 301/864*lambdasigma^5*\
      lambdatilde^2*blambdasigma - 1595/864*lambdasigma^7*blambdasigma - 197/\
      432*gsigma^2*lambdatilde^5*bgsigma + 10531/5184*gsigma^2*lambdasigma*\
      lambdatilde^4*bgsigma - 37/432*gsigma^2*lambdasigma^2*lambdatilde^3*\
      bgsigma - 125/2592*gsigma^2*lambdasigma^3*lambdatilde^2*bgsigma - 2801/\
      5184*gsigma^2*lambdasigma^5*bgsigma + 1955/5184*gsigma^3*lambdatilde^4*\
      bgsigma + 7/144*gsigma^3*lambdasigma*lambdatilde^3*bgsigma - 853/2592*\
      gsigma^3*lambdasigma^2*lambdatilde^2*bgsigma - 721/5184*gsigma^3*\
      lambdasigma^4*bgsigma - 169/432*gsigma^4*lambdatilde^3*bgsigma - 631/\
      2592*gsigma^4*lambdasigma*lambdatilde^2*bgsigma - 3917/2592*gsigma^4*\
      lambdasigma^3*bgsigma - 347/2592*gsigma^5*lambdatilde^2*bgsigma - 16897/\
      2592*gsigma^5*lambdasigma^2*bgsigma - 647/1296*gsigma^6*lambdasigma*\
      bgsigma - 749/162*gsigma^7*bgsigma - 3359/192*lambdarho*lambdatilde^6*\
      blambdarho - 427/48*lambdarho*lambdasigma*lambdatilde^5*blambdarho - \
      3205/432*lambdarho*lambdasigma^2*lambdatilde^4*blambdarho + 5/9*\
      lambdarho*lambdasigma^3*lambdatilde^3*blambdarho + 143/1728*lambdarho*\
      lambdasigma^4*lambdatilde^2*blambdarho - 1997/216*lambdarho^2*\
      lambdatilde^5*blambdatilde + 425/48*lambdarho^2*lambdatilde^5*\
      blambdasigma - 337/72*lambdarho^2*lambdasigma*lambdatilde^4*blambdatilde\
       + 1045/192*lambdarho^2*lambdasigma*lambdatilde^4*blambdasigma - 365/216\
      *lambdarho^2*lambdasigma^2*lambdatilde^3*blambdatilde + 71/32*\
      lambdarho^2*lambdasigma^2*lambdatilde^3*blambdasigma + 41/432*\
      lambdarho^2*lambdasigma^3*lambdatilde^2*blambdatilde - 55/576*\
      lambdarho^2*lambdasigma^3*lambdatilde^2*blambdasigma + 71/96*lambdarho^2\
      *gsigma^2*lambdatilde^3*bgsigma - 55/864*lambdarho^2*gsigma^2*\
      lambdasigma*lambdatilde^2*bgsigma - 55/1728*lambdarho^2*gsigma^3*\
      lambdatilde^2*bgsigma - 18097/864*lambdarho^3*lambdatilde^4*blambdarho\
       - 323/72*lambdarho^3*lambdasigma*lambdatilde^3*blambdarho + 67/432*\
      lambdarho^3*lambdasigma^2*lambdatilde^2*blambdarho + 66221/6912*\
      lambdarho^4*lambdatilde^3*blambdatilde - 7891/1728*lambdarho^4*\
      lambdatilde^3*blambdasigma + 10183/6912*lambdarho^4*lambdasigma*\
      lambdatilde^2*blambdatilde + 20369/2304*lambdarho^5*lambdatilde^2*\
      blambdarho + 14485/6912*lambdarho^6*lambdatilde*blambdatilde + 8401/6912\
      *lambdarho^7*blambdarho - 6017/2592*grho*gsigma*lambdatilde^5*bgrho - \
      335/432*grho*gsigma*lambdasigma*lambdatilde^4*bgrho - 409/144*grho*\
      gsigma*lambdasigma^2*lambdatilde^3*bgrho + 185/432*grho*gsigma*\
      lambdasigma^3*lambdatilde^2*bgrho + 143/2592*grho*gsigma*lambdasigma^4*\
      lambdatilde*bgrho + 227/5184*grho*gsigma^2*lambdatilde^4*bgrho - 175/144\
      *grho*gsigma^2*lambdasigma*lambdatilde^3*bgrho + 659/2592*grho*gsigma^2*\
      lambdasigma^2*lambdatilde^2*bgrho - 65/216*grho*gsigma^2*lambdasigma^3*\
      lambdatilde*bgrho + 143/5184*grho*gsigma^2*lambdasigma^4*bgrho - 2453/\
      648*grho*gsigma^3*lambdatilde^3*bgrho - 143/48*grho*gsigma^3*lambdasigma\
      *lambdatilde^2*bgrho - 1099/648*grho*gsigma^3*lambdasigma^2*lambdatilde*\
      bgrho + 185/432*grho*gsigma^3*lambdasigma^3*bgrho - 14171/2592*grho*\
      gsigma^4*lambdatilde^2*bgrho - 295/72*grho*gsigma^4*lambdasigma*\
      lambdatilde*bgrho - 8131/2592*grho*gsigma^4*lambdasigma^2*bgrho - 869/\
      648*grho*gsigma^5*lambdatilde*bgrho + 37/216*grho*gsigma^5*lambdasigma*\
      bgrho - 749/162*grho*gsigma^6*bgrho - 4121/1728*grho*lambdarho^2*gsigma*\
      lambdatilde^3*bgrho - 199/288*grho*lambdarho^2*gsigma*lambdasigma*\
      lambdatilde^2*bgrho - 83/1728*grho*lambdarho^2*gsigma*lambdasigma^2*\
      lambdatilde*bgrho - 955/1728*grho*lambdarho^2*gsigma^2*lambdatilde^2*\
      bgrho + 101/432*grho*lambdarho^2*gsigma^2*lambdasigma*lambdatilde*bgrho\
       + 119/864*grho*lambdarho^2*gsigma^3*lambdatilde*bgrho + 2695/3456*grho*\
      lambdarho^4*gsigma*lambdatilde*bgrho - 59/864*grho^2*lambdatilde^5*\
      bgsigma - 1/48*grho^2*lambdasigma*lambdatilde^4*bgsigma - 83/162*grho^2*\
      lambdasigma^2*lambdatilde^3*bgsigma - 41/432*grho^2*lambdasigma^3*\
      lambdatilde^2*bgsigma - 233/216*grho^2*gsigma*lambdatilde^4*bgsigma - \
      269/864*grho^2*gsigma*lambdasigma*lambdatilde^3*bgsigma - 161/324*grho^2\
      *gsigma*lambdasigma^2*lambdatilde^2*bgsigma + 47/216*grho^2*gsigma*\
      lambdasigma^3*lambdatilde*bgsigma - 2663/1296*grho^2*gsigma^2*\
      lambdatilde^3*bgsigma - 721/324*grho^2*gsigma^2*lambdasigma*\
      lambdatilde^2*bgsigma - 5723/5184*grho^2*gsigma^2*lambdasigma^2*\
      lambdatilde*bgsigma + 29/432*grho^2*gsigma^2*lambdasigma^3*bgsigma - 221/\
      24*grho^2*gsigma^3*lambdatilde^2*bgsigma - 869/144*grho^2*gsigma^3*\
      lambdasigma*lambdatilde*bgsigma - 6565/5184*grho^2*gsigma^3*\
      lambdasigma^2*bgsigma - 203/2592*grho^2*gsigma^4*lambdatilde*bgsigma - \
      379/648*grho^2*gsigma^4*lambdasigma*bgsigma - 749/108*grho^2*gsigma^5*\
      bgsigma - 5383/2592*grho^2*lambdarho*lambdatilde^4*bgrho - 41/72*grho^2*\
      lambdarho*lambdasigma*lambdatilde^3*bgrho + 77/1296*grho^2*lambdarho*\
      lambdasigma^2*lambdatilde^2*bgrho - 395/432*grho^2*lambdarho*gsigma*\
      lambdatilde^3*bgrho - 23/24*grho^2*lambdarho*gsigma*lambdasigma*\
      lambdatilde^2*bgrho + 11/54*grho^2*lambdarho*gsigma*lambdasigma^2*\
      lambdatilde*bgrho - 8833/1728*grho^2*lambdarho*gsigma^2*lambdatilde^2*\
      bgrho - 59/48*grho^2*lambdarho*gsigma^2*lambdasigma*lambdatilde*bgrho + \
      187/5184*grho^2*lambdarho*gsigma^2*lambdasigma^2*bgrho - 4*grho^2*\
      lambdarho*gsigma^3*lambdatilde*bgrho - 103/288*grho^2*lambdarho*gsigma^3\
      *lambdasigma*bgrho - 869/2592*grho^2*lambdarho*gsigma^4*bgrho + 21/16*\
      grho^2*lambdarho^2*lambdatilde^3*bgsigma + 85/108*grho^2*lambdarho^2*\
      lambdasigma*lambdatilde^2*bgsigma + 247/288*grho^2*lambdarho^2*gsigma*\
      lambdatilde^2*bgsigma + 29/108*grho^2*lambdarho^2*gsigma*lambdasigma*\
      lambdatilde*bgsigma - 67/54*grho^2*lambdarho^2*gsigma^2*lambdatilde*\
      bgsigma - 187/2592*grho^2*lambdarho^2*gsigma^2*lambdasigma*bgsigma - 347/\
      2592*grho^2*lambdarho^2*gsigma^3*bgsigma + 497/192*grho^2*lambdarho^3*\
      lambdatilde^2*bgrho + 49/72*grho^2*lambdarho^3*gsigma*lambdatilde*bgrho\
       - 29/288*grho^2*lambdarho^3*gsigma^2*bgrho + 37925/41472*grho^2*\
      lambdarho^4*lambdatilde*bgsigma - 155/2592*grho^2*lambdarho^4*gsigma*\
      bgsigma + 22333/41472*grho^2*lambdarho^5*bgrho + 41/432*grho^3*\
      lambdatilde^4*bgrho - 7/288*grho^3*lambdasigma*lambdatilde^3*bgrho - 59/\
      1296*grho^3*lambdasigma^2*lambdatilde^2*bgrho - 3287/1296*grho^3*gsigma*\
      lambdatilde^3*bgrho - 173/432*grho^3*gsigma*lambdasigma*lambdatilde^2*\
      bgrho + 37/432*grho^3*gsigma*lambdasigma^2*lambdatilde*bgrho - 203/16*\
      grho^3*gsigma^2*lambdatilde^2*bgrho - 221/48*grho^3*gsigma^2*lambdasigma\
      *lambdatilde*bgrho + 347/5184*grho^3*gsigma^2*lambdasigma^2*bgrho - 1405/\
      1296*grho^3*gsigma^3*lambdatilde*bgrho + 37/432*grho^3*gsigma^3*\
      lambdasigma*bgrho - 749/108*grho^3*gsigma^4*bgrho + 37/24*grho^3*\
      lambdarho*lambdatilde^3*bgsigma - 1/6*grho^3*lambdarho*lambdasigma*\
      lambdatilde^2*bgsigma + 1219/216*grho^3*lambdarho*gsigma*lambdatilde^2*\
      bgsigma + 11/6*grho^3*lambdarho*gsigma*lambdasigma*lambdatilde*bgsigma\
       + 63/4*grho^3*lambdarho*gsigma^2*lambdatilde*bgsigma + 103/144*grho^3*\
      lambdarho*gsigma^2*lambdasigma*bgsigma - 37/216*grho^3*lambdarho*\
      gsigma^3*bgsigma - 691/864*grho^3*lambdarho^2*lambdatilde^2*bgrho + 6599/\
      1296*grho^3*lambdarho^2*gsigma*lambdatilde*bgrho + 98/81*grho^3*\
      lambdarho^2*gsigma^2*bgrho + 179/384*grho^3*lambdarho^3*lambdatilde*\
      bgsigma - 2567/3456*grho^3*lambdarho^3*gsigma*bgsigma - 2323/10368*\
      grho^3*lambdarho^4*bgrho + 83/144*grho^4*lambdatilde^3*bgsigma + 175/288\
      *grho^4*lambdasigma*lambdatilde^2*bgsigma + 7645/1728*grho^4*gsigma*\
      lambdatilde^2*bgsigma + 23/24*grho^4*gsigma*lambdasigma*lambdatilde*\
      bgsigma - 53/36*grho^4*gsigma^2*lambdatilde*bgsigma - 217/1728*grho^4*\
      gsigma^2*lambdasigma*bgsigma + 247/48*grho^4*gsigma^3*bgsigma + 5693/\
      1296*grho^4*lambdarho*lambdatilde^2*bgrho + 317/144*grho^4*lambdarho*\
      gsigma*lambdatilde*bgrho - 26/81*grho^4*lambdarho*gsigma^2*bgrho + 63551/\
      20736*grho^4*lambdarho^2*lambdatilde*bgsigma + 93067/20736*grho^4*\
      lambdarho^2*gsigma*bgsigma + 12407/5184*grho^4*lambdarho^3*bgrho - 479/\
      324*grho^5*lambdatilde^2*bgrho - 311/144*grho^5*gsigma*lambdatilde*bgrho\
       - 3571/1296*grho^5*gsigma^2*bgrho + 3163/1152*grho^5*lambdarho*\
      lambdatilde*bgsigma - 1723/1728*grho^5*lambdarho*gsigma*bgsigma + 4789/\
      20736*grho^5*lambdarho^2*bgrho + 2083/10368*grho^6*lambdatilde*bgsigma\
       + 293/162*grho^6*gsigma*bgsigma + 15233/10368*grho^6*lambdarho*bgrho - \
      178/81*grho^7*bgrho + 2*zeta3*lambdatilde^7*blambdatilde - 11/2*zeta3*\
      lambdasigma*lambdatilde^6*blambdatilde + zeta3*lambdasigma^2*\
      lambdatilde^5*blambdatilde + 3*zeta3*lambdasigma^2*lambdatilde^5*\
      blambdasigma - 2*zeta3*lambdasigma^3*lambdatilde^4*blambdatilde + 3/2*\
      zeta3*lambdasigma^3*lambdatilde^4*blambdasigma - zeta3*lambdasigma^4*\
      lambdatilde^3*blambdatilde - zeta3*lambdasigma^4*lambdatilde^3*\
      blambdasigma + 1/2*zeta3*lambdasigma^5*lambdatilde^2*blambdatilde - 1/2*\
      zeta3*lambdasigma^7*blambdasigma - 3/2*zeta3*gsigma^2*lambdasigma*\
      lambdatilde^4*bgsigma + 1/2*zeta3*gsigma^2*lambdasigma^5*bgsigma + 2*\
      zeta3*gsigma^3*lambdatilde^4*bgsigma - zeta3*gsigma^3*lambdasigma*\
      lambdatilde^3*bgsigma - zeta3*gsigma^3*lambdasigma^4*bgsigma - 2*zeta3*\
      gsigma^4*lambdasigma^3*bgsigma + zeta3*gsigma^5*lambdasigma^2*bgsigma - \
      3*zeta3*gsigma^6*lambdasigma*bgsigma - 7*zeta3*lambdarho*lambdatilde^6*\
      blambdarho - 6*zeta3*lambdarho*lambdasigma*lambdatilde^5*blambdarho - 3*\
      zeta3*lambdarho*lambdasigma^2*lambdatilde^4*blambdarho + zeta3*lambdarho\
      *lambdasigma^3*lambdatilde^3*blambdarho - 11/4*zeta3*lambdarho^2*\
      lambdatilde^5*blambdatilde - 9/4*zeta3*lambdarho^2*lambdasigma*\
      lambdatilde^4*blambdatilde + 27/4*zeta3*lambdarho^2*lambdasigma*\
      lambdatilde^4*blambdasigma - zeta3*lambdarho^2*lambdasigma^2*\
      lambdatilde^3*blambdatilde - 9/4*zeta3*lambdarho^2*lambdasigma^2*\
      lambdatilde^3*blambdasigma - 3/4*zeta3*lambdarho^2*gsigma^2*\
      lambdatilde^3*bgsigma - 15/2*zeta3*lambdarho^3*lambdatilde^4*blambdarho\
       - zeta3*lambdarho^3*lambdasigma*lambdatilde^3*blambdarho + 27/8*zeta3*\
      lambdarho^4*lambdatilde^3*blambdatilde - 5/4*zeta3*lambdarho^4*\
      lambdatilde^3*blambdasigma + 3/8*zeta3*lambdarho^4*lambdasigma*\
      lambdatilde^2*blambdatilde - 3/8*zeta3*lambdarho^5*lambdatilde^2*\
      blambdarho + 9/16*zeta3*lambdarho^6*lambdatilde*blambdatilde - 11/64*\
      zeta3*lambdarho^7*blambdarho + 2*zeta3*grho*gsigma*lambdatilde^5*bgrho\
       + 2*zeta3*grho*gsigma*lambdasigma^2*lambdatilde^3*bgrho - 3*zeta3*grho*\
      gsigma^2*lambdatilde^4*bgrho - 2*zeta3*grho*gsigma^2*lambdasigma*\
      lambdatilde^3*bgrho - 4*zeta3*grho*gsigma^2*lambdasigma^2*lambdatilde^2*\
      bgrho + zeta3*grho*gsigma^2*lambdasigma^3*lambdatilde*bgrho - 4*zeta3*\
      grho*gsigma^3*lambdatilde^3*bgrho - 2*zeta3*grho*gsigma^3*lambdasigma*\
      lambdatilde^2*bgrho - 2*zeta3*grho*gsigma^3*lambdasigma^2*lambdatilde*\
      bgrho + zeta3*grho*gsigma^4*lambdasigma^2*bgrho - 2*zeta3*grho*gsigma^5*\
      lambdatilde*bgrho - 2*zeta3*grho*gsigma^5*lambdasigma*bgrho + 2*zeta3*\
      grho*lambdarho^2*gsigma*lambdatilde^3*bgrho + 1/2*zeta3*grho*lambdarho^2\
      *gsigma*lambdasigma*lambdatilde^2*bgrho - 2*zeta3*grho*lambdarho^2*\
      gsigma^2*lambdatilde^2*bgrho - 3/4*zeta3*grho*lambdarho^4*gsigma*\
      lambdatilde*bgrho + 1/2*zeta3*grho^2*lambdatilde^5*bgsigma + 1/2*zeta3*\
      grho^2*lambdasigma^2*lambdatilde^3*bgsigma - zeta3*grho^2*gsigma*\
      lambdatilde^4*bgsigma - 1/2*zeta3*grho^2*gsigma*lambdasigma*\
      lambdatilde^3*bgsigma - 3/2*zeta3*grho^2*gsigma*lambdasigma^2*\
      lambdatilde^2*bgsigma - 2*zeta3*grho^2*gsigma^2*lambdatilde^3*bgsigma - \
      3*zeta3*grho^2*gsigma^2*lambdasigma*lambdatilde^2*bgsigma - zeta3*grho^2\
      *gsigma^2*lambdasigma^2*lambdatilde*bgsigma + 2*zeta3*grho^2*gsigma^3*\
      lambdatilde^2*bgsigma + zeta3*grho^2*gsigma^3*lambdasigma*lambdatilde*\
      bgsigma - 7/2*zeta3*grho^2*gsigma^4*lambdatilde*bgsigma - 2*zeta3*grho^2\
      *gsigma^4*lambdasigma*bgsigma + 3/2*zeta3*grho^2*lambdarho*lambdatilde^4\
      *bgrho + 1/2*zeta3*grho^2*lambdarho*lambdasigma*lambdatilde^3*bgrho - 7/\
      2*zeta3*grho^2*lambdarho*gsigma*lambdatilde^3*bgrho - 2*zeta3*grho^2*\
      lambdarho*gsigma*lambdasigma*lambdatilde^2*bgrho - 5*zeta3*grho^2*\
      lambdarho*gsigma^2*lambdatilde^2*bgrho - zeta3*grho^2*lambdarho*gsigma^2\
      *lambdasigma*lambdatilde*bgrho - 1/2*zeta3*grho^2*lambdarho*gsigma^4*\
      bgrho - 2*zeta3*grho^2*lambdarho^2*lambdatilde^3*bgsigma - 1/2*zeta3*\
      grho^2*lambdarho^2*lambdasigma*lambdatilde^2*bgsigma + 4*zeta3*grho^2*\
      lambdarho^2*gsigma*lambdatilde^2*bgsigma - zeta3*grho^2*lambdarho^2*\
      gsigma*lambdasigma*lambdatilde*bgsigma - 9/4*zeta3*grho^2*lambdarho^3*\
      lambdatilde^2*bgrho + 9/4*zeta3*grho^2*lambdarho^3*gsigma*lambdatilde*\
      bgrho - 29/32*zeta3*grho^2*lambdarho^4*lambdatilde*bgsigma - 17/32*zeta3\
      *grho^2*lambdarho^5*bgrho - 3/2*zeta3*grho^3*lambdatilde^4*bgrho + 1/2*\
      zeta3*grho^3*lambdasigma*lambdatilde^3*bgrho - 3*zeta3*grho^3*gsigma*\
      lambdatilde^3*bgrho - zeta3*grho^3*gsigma*lambdasigma*lambdatilde^2*\
      bgrho + 2*zeta3*grho^3*gsigma^2*lambdatilde^2*bgrho + zeta3*grho^3*\
      gsigma^2*lambdasigma*lambdatilde*bgrho - 5*zeta3*grho^3*gsigma^3*\
      lambdatilde*bgrho - zeta3*grho^3*gsigma^3*lambdasigma*bgrho + zeta3*\
      grho^3*lambdarho*lambdatilde^3*bgsigma + 2*zeta3*grho^3*lambdarho*\
      lambdasigma*lambdatilde^2*bgsigma + 6*zeta3*grho^3*lambdarho*gsigma*\
      lambdatilde^2*bgsigma + 2*zeta3*grho^3*lambdarho*gsigma*lambdasigma*\
      lambdatilde*bgsigma - 4*zeta3*grho^3*lambdarho*gsigma^2*lambdatilde*\
      bgsigma + 2*zeta3*grho^3*lambdarho*gsigma^3*bgsigma + 13/4*zeta3*grho^3*\
      lambdarho^2*lambdatilde^2*bgrho + 2*zeta3*grho^3*lambdarho^2*gsigma*\
      lambdatilde*bgrho + 29/16*zeta3*grho^3*lambdarho^3*lambdatilde*bgsigma\
       + zeta3*grho^3*lambdarho^4*bgrho + 3/2*zeta3*grho^4*lambdatilde^3*\
      bgsigma - 1/2*zeta3*grho^4*lambdasigma*lambdatilde^2*bgsigma - 1/4*zeta3\
      *grho^4*gsigma*lambdatilde^2*bgsigma - zeta3*grho^4*gsigma*lambdasigma*\
      lambdatilde*bgsigma + 4*zeta3*grho^4*gsigma^2*lambdatilde*bgsigma + 1/4*\
      zeta3*grho^4*gsigma^2*lambdasigma*bgsigma - zeta3*grho^4*gsigma^3*\
      bgsigma - 3*zeta3*grho^4*lambdarho*lambdatilde^2*bgrho - 3*zeta3*grho^4*\
      lambdarho*gsigma*lambdatilde*bgrho + 23/8*zeta3*grho^4*lambdarho^2*\
      lambdatilde*bgsigma - 5/4*zeta3*grho^4*lambdarho^2*gsigma*bgsigma - 1/8*\
      zeta3*grho^4*lambdarho^3*bgrho - 5/4*zeta3*grho^5*lambdatilde^2*bgrho - \
      4*zeta3*grho^5*gsigma*lambdatilde*bgrho - 5*zeta3*grho^5*gsigma^2*bgrho\
       - 3/4*zeta3*grho^5*lambdarho*lambdatilde*bgsigma + 7/4*zeta3*grho^5*\
      lambdarho*gsigma*bgsigma - 1/4*zeta3*grho^5*lambdarho^2*bgrho + 3/8*\
      zeta3*grho^6*lambdatilde*bgsigma - 1/2*zeta3*grho^6*gsigma*bgsigma - 19/\
      8*zeta3*grho^6*lambdarho*bgrho + 1/2*zeta3*grho^7*bgrho + 1831/5184*m*\
      lambdatilde^7*blambdatilde + 49/96*m*lambdatilde^7*blambdasigma - 2405/\
      2592*m*lambdasigma*lambdatilde^6*blambdatilde - 121/36*m*lambdasigma*\
      lambdatilde^6*blambdasigma + 1075/5184*m*lambdasigma^2*lambdatilde^5*\
      blambdatilde - 41/432*m*lambdasigma^2*lambdatilde^5*blambdasigma + 125/\
      5184*m*lambdasigma^3*lambdatilde^4*blambdatilde - 6505/1728*m*\
      lambdasigma^3*lambdatilde^4*blambdasigma + 11/64*m*lambdasigma^4*\
      lambdatilde^3*blambdasigma + 301/1728*m*lambdasigma^5*lambdatilde^2*\
      blambdasigma + 61/216*m*gsigma^2*lambdatilde^5*bgsigma - 5315/5184*m*\
      gsigma^2*lambdasigma*lambdatilde^4*bgsigma + 37/864*m*gsigma^2*\
      lambdasigma^2*lambdatilde^3*bgsigma + 125/5184*m*gsigma^2*lambdasigma^3*\
      lambdatilde^2*bgsigma - 497/2592*m*gsigma^3*lambdatilde^4*bgsigma - 7/\
      288*m*gsigma^3*lambdasigma*lambdatilde^3*bgsigma + 853/5184*m*gsigma^3*\
      lambdasigma^2*lambdatilde^2*bgsigma + 169/864*m*gsigma^4*lambdatilde^3*\
      bgsigma + 631/5184*m*gsigma^4*lambdasigma*lambdatilde^2*bgsigma + 347/\
      5184*m*gsigma^5*lambdatilde^2*bgsigma + 235/1728*m*lambdarho*\
      lambdatilde^6*blambdarho + 179/288*m*lambdarho*lambdasigma*lambdatilde^5\
      *blambdarho - 119/1728*m*lambdarho*lambdasigma^2*lambdatilde^4*\
      blambdarho - 11989/2592*m*lambdarho^2*lambdatilde^5*blambdatilde + 425/\
      72*m*lambdarho^2*lambdatilde^5*blambdasigma - 24521/10368*m*lambdarho^2*\
      lambdasigma*lambdatilde^4*blambdatilde + 1045/288*m*lambdarho^2*\
      lambdasigma*lambdatilde^4*blambdasigma - 365/432*m*lambdarho^2*\
      lambdasigma^2*lambdatilde^3*blambdatilde + 71/48*m*lambdarho^2*\
      lambdasigma^2*lambdatilde^3*blambdasigma + 41/864*m*lambdarho^2*\
      lambdasigma^3*lambdatilde^2*blambdatilde - 55/864*m*lambdarho^2*\
      lambdasigma^3*lambdatilde^2*blambdasigma + 71/144*m*lambdarho^2*gsigma^2\
      *lambdatilde^3*bgsigma - 55/1296*m*lambdarho^2*gsigma^2*lambdasigma*\
      lambdatilde^2*bgsigma - 55/2592*m*lambdarho^2*gsigma^3*lambdatilde^2*\
      bgsigma - 53609/6912*m*lambdarho^3*lambdatilde^4*blambdarho - 1687/1152*\
      m*lambdarho^3*lambdasigma*lambdatilde^3*blambdarho + 19/6912*m*\
      lambdarho^3*lambdasigma^2*lambdatilde^2*blambdarho - 25735/10368*m*\
      lambdarho^4*lambdatilde^3*blambdatilde + 46087/13824*m*lambdarho^4*\
      lambdatilde^3*blambdasigma - 17279/41472*m*lambdarho^4*lambdasigma*\
      lambdatilde^2*blambdatilde - 3683/1728*m*lambdarho^5*lambdatilde^2*\
      blambdarho + 871/9216*m*lambdarho^6*lambdatilde*blambdatilde - 1619/\
      27648*m*lambdarho^7*blambdarho + 29/432*m*grho*gsigma*lambdatilde^5*\
      bgrho + 215/864*m*grho*gsigma*lambdasigma*lambdatilde^4*bgrho - 119/2592\
      *m*grho*gsigma*lambdasigma^2*lambdatilde^3*bgrho - 497/2592*m*grho*\
      gsigma^2*lambdatilde^4*bgrho + 245/864*m*grho*gsigma^2*lambdasigma*\
      lambdatilde^3*bgrho - 119/5184*m*grho*gsigma^2*lambdasigma^2*\
      lambdatilde^2*bgrho + 251/1296*m*grho*gsigma^3*lambdatilde^3*bgrho + 77/\
      864*m*grho*gsigma^3*lambdasigma*lambdatilde^2*bgrho + 347/5184*m*grho*\
      gsigma^4*lambdatilde^2*bgrho - 191/162*m*grho*lambdarho^2*gsigma*\
      lambdatilde^3*bgrho - 199/576*m*grho*lambdarho^2*gsigma*lambdasigma*\
      lambdatilde^2*bgrho - 83/3456*m*grho*lambdarho^2*gsigma*lambdasigma^2*\
      lambdatilde*bgrho - 365/1296*m*grho*lambdarho^2*gsigma^2*lambdatilde^2*\
      bgrho + 101/864*m*grho*lambdarho^2*gsigma^2*lambdasigma*lambdatilde*\
      bgrho + 119/1728*m*grho*lambdarho^2*gsigma^3*lambdatilde*bgrho - 3383/\
      20736*m*grho*lambdarho^4*gsigma*lambdatilde*bgrho - 463/2592*m*grho^2*\
      lambdatilde^5*bgsigma + 11/432*m*grho^2*lambdasigma*lambdatilde^4*\
      bgsigma - 83/162*m*grho^2*lambdasigma^2*lambdatilde^3*bgsigma - 41/432*m\
      *grho^2*lambdasigma^3*lambdatilde^2*bgsigma - 2225/2592*m*grho^2*gsigma*\
      lambdatilde^4*bgsigma - 283/864*m*grho^2*gsigma*lambdasigma*\
      lambdatilde^3*bgsigma - 161/324*m*grho^2*gsigma*lambdasigma^2*\
      lambdatilde^2*bgsigma + 47/216*m*grho^2*gsigma*lambdasigma^3*lambdatilde\
      *bgsigma - 6763/3456*m*grho^2*gsigma^2*lambdatilde^3*bgsigma - 11545/\
      5184*m*grho^2*gsigma^2*lambdasigma*lambdatilde^2*bgsigma - 5723/5184*m*\
      grho^2*gsigma^2*lambdasigma^2*lambdatilde*bgsigma + 29/432*m*grho^2*\
      gsigma^2*lambdasigma^3*bgsigma - 95125/10368*m*grho^2*gsigma^3*\
      lambdatilde^2*bgsigma - 869/144*m*grho^2*gsigma^3*lambdasigma*\
      lambdatilde*bgsigma - 6565/5184*m*grho^2*gsigma^3*lambdasigma^2*bgsigma\
       - 203/2592*m*grho^2*gsigma^4*lambdatilde*bgsigma - 379/648*m*grho^2*\
      gsigma^4*lambdasigma*bgsigma - 749/108*m*grho^2*gsigma^5*bgsigma - 5537/\
      5184*m*grho^2*lambdarho*lambdatilde^4*bgrho - 41/144*m*grho^2*lambdarho*\
      lambdasigma*lambdatilde^3*bgrho + 77/2592*m*grho^2*lambdarho*\
      lambdasigma^2*lambdatilde^2*bgrho - 161/288*m*grho^2*lambdarho*gsigma*\
      lambdatilde^3*bgrho - 23/48*m*grho^2*lambdarho*gsigma*lambdasigma*\
      lambdatilde^2*bgrho + 11/108*m*grho^2*lambdarho*gsigma*lambdasigma^2*\
      lambdatilde*bgrho - 13343/5184*m*grho^2*lambdarho*gsigma^2*lambdatilde^2\
      *bgrho - 59/96*m*grho^2*lambdarho*gsigma^2*lambdasigma*lambdatilde*bgrho\
       + 187/10368*m*grho^2*lambdarho*gsigma^2*lambdasigma^2*bgrho - 2*m*\
      grho^2*lambdarho*gsigma^3*lambdatilde*bgrho - 103/576*m*grho^2*lambdarho\
      *gsigma^3*lambdasigma*bgrho - 869/5184*m*grho^2*lambdarho*gsigma^4*bgrho\
       - 63/128*m*grho^2*lambdarho^2*lambdatilde^3*bgsigma - 85/288*m*grho^2*\
      lambdarho^2*lambdasigma*lambdatilde^2*bgsigma - 247/768*m*grho^2*\
      lambdarho^2*gsigma*lambdatilde^2*bgsigma - 29/288*m*grho^2*lambdarho^2*\
      gsigma*lambdasigma*lambdatilde*bgsigma + 67/144*m*grho^2*lambdarho^2*\
      gsigma^2*lambdatilde*bgsigma + 187/6912*m*grho^2*lambdarho^2*gsigma^2*\
      lambdasigma*bgsigma + 347/6912*m*grho^2*lambdarho^2*gsigma^3*bgsigma - \
      1073/1728*m*grho^2*lambdarho^3*lambdatilde^2*bgrho - 631/3456*m*grho^2*\
      lambdarho^3*gsigma*lambdatilde*bgrho + 19/768*m*grho^2*lambdarho^3*\
      gsigma^2*bgrho + 14005/82944*m*grho^2*lambdarho^4*lambdatilde*bgsigma - \
      715/82944*m*grho^2*lambdarho^4*gsigma*bgsigma - 73/13824*m*grho^2*\
      lambdarho^5*bgrho + 17/648*m*grho^3*lambdatilde^4*bgrho + 7/16*m*grho^3*\
      lambdasigma*lambdatilde^3*bgrho - 47/864*m*grho^3*lambdasigma^2*\
      lambdatilde^2*bgrho - 2123/1296*m*grho^3*gsigma*lambdatilde^3*bgrho - \
      271/216*m*grho^3*gsigma*lambdasigma*lambdatilde^2*bgrho - 83/864*m*\
      grho^3*gsigma*lambdasigma^2*lambdatilde*bgrho - 20497/3456*m*grho^3*\
      gsigma^2*lambdatilde^2*bgrho - 7/6*m*grho^3*gsigma^2*lambdasigma*\
      lambdatilde*bgrho - 1/24*m*grho^3*gsigma^2*lambdasigma^2*bgrho - 943/\
      1296*m*grho^3*gsigma^3*lambdatilde*bgrho + 67/432*m*grho^3*gsigma^3*\
      lambdasigma*bgrho - 967/324*m*grho^3*gsigma^4*bgrho - 37/64*m*grho^3*\
      lambdarho*lambdatilde^3*bgsigma + 1/16*m*grho^3*lambdarho*lambdasigma*\
      lambdatilde^2*bgsigma - 1219/576*m*grho^3*lambdarho*gsigma*lambdatilde^2\
      *bgsigma - 11/16*m*grho^3*lambdarho*gsigma*lambdasigma*lambdatilde*\
      bgsigma - 189/32*m*grho^3*lambdarho*gsigma^2*lambdatilde*bgsigma - 103/\
      384*m*grho^3*lambdarho*gsigma^2*lambdasigma*bgsigma + 37/576*m*grho^3*\
      lambdarho*gsigma^3*bgsigma + 1247/6912*m*grho^3*lambdarho^2*\
      lambdatilde^2*bgrho - 2797/1728*m*grho^3*lambdarho^2*gsigma*lambdatilde*\
      bgrho - 3127/6912*m*grho^3*lambdarho^2*gsigma^2*bgrho + 5/96*m*grho^3*\
      lambdarho^3*lambdatilde*bgsigma - 925/6912*m*grho^3*lambdarho^3*gsigma*\
      bgsigma - 7741/82944*m*grho^3*lambdarho^4*bgrho - 1253/2592*m*grho^4*\
      lambdatilde^3*bgsigma - 281/864*m*grho^4*lambdasigma*lambdatilde^2*\
      bgsigma - 4565/1296*m*grho^4*gsigma*lambdatilde^2*bgsigma - 13/16*m*\
      grho^4*gsigma*lambdasigma*lambdatilde*bgsigma + 205/324*m*grho^4*\
      gsigma^2*lambdatilde*bgsigma - 109/5184*m*grho^4*gsigma^2*lambdasigma*\
      bgsigma - 3721/864*m*grho^4*gsigma^3*bgsigma - 137/96*m*grho^4*lambdarho\
      *lambdatilde^2*bgrho - 465/128*m*grho^4*lambdarho*gsigma*lambdatilde*\
      bgrho - 19/288*m*grho^4*lambdarho*gsigma^2*bgrho + 21665/41472*m*grho^4*\
      lambdarho^2*lambdatilde*bgsigma + 23113/41472*m*grho^4*lambdarho^2*\
      gsigma*bgsigma + 11791/41472*m*grho^4*lambdarho^3*bgrho + 1771/2592*m*\
      grho^5*lambdatilde^2*bgrho - 3949/2592*m*grho^5*gsigma*lambdatilde*bgrho\
       - 779/2592*m*grho^5*gsigma^2*bgrho - 815/2304*m*grho^5*lambdarho*\
      lambdatilde*bgsigma - 1915/3456*m*grho^5*lambdarho*gsigma*bgsigma - \
      24349/41472*m*grho^5*lambdarho^2*bgrho - 1265/1728*m*grho^6*lambdatilde*\
      bgsigma - 215/216*m*grho^6*gsigma*bgsigma - 18055/20736*m*grho^6*\
      lambdarho*bgrho - 187/288*m*grho^7*bgrho - m*zeta3*lambdatilde^7*\
      blambdatilde + 5/4*m*zeta3*lambdasigma*lambdatilde^6*blambdatilde - 3/2*\
      m*zeta3*lambdasigma^2*lambdatilde^5*blambdasigma - 3/4*m*zeta3*\
      lambdasigma^3*lambdatilde^4*blambdasigma + 1/2*m*zeta3*lambdasigma^4*\
      lambdatilde^3*blambdasigma + 3/4*m*zeta3*gsigma^2*lambdasigma*\
      lambdatilde^4*bgsigma - m*zeta3*gsigma^3*lambdatilde^4*bgsigma + 1/2*m*\
      zeta3*gsigma^3*lambdasigma*lambdatilde^3*bgsigma + 1/2*m*zeta3*lambdarho\
      *lambdatilde^6*blambdarho - 3/2*m*zeta3*lambdarho^2*lambdatilde^5*\
      blambdatilde - 9/8*m*zeta3*lambdarho^2*lambdasigma*lambdatilde^4*\
      blambdatilde + 9/2*m*zeta3*lambdarho^2*lambdasigma*lambdatilde^4*\
      blambdasigma - 1/2*m*zeta3*lambdarho^2*lambdasigma^2*lambdatilde^3*\
      blambdatilde - 3/2*m*zeta3*lambdarho^2*lambdasigma^2*lambdatilde^3*\
      blambdasigma - 1/2*m*zeta3*lambdarho^2*gsigma^2*lambdatilde^3*bgsigma - \
      15/8*m*zeta3*lambdarho^3*lambdatilde^4*blambdarho + 1/8*m*zeta3*\
      lambdarho^3*lambdasigma*lambdatilde^3*blambdarho - 31/32*m*zeta3*\
      lambdarho^4*lambdatilde^3*blambdatilde + 29/32*m*zeta3*lambdarho^4*\
      lambdatilde^3*blambdasigma - 3/64*m*zeta3*lambdarho^5*lambdatilde^2*\
      blambdarho + 1/64*m*zeta3*lambdarho^6*lambdatilde*blambdatilde - 1/8*m*\
      zeta3*lambdarho^7*blambdarho + 1/2*m*zeta3*grho*gsigma^2*lambdatilde^4*\
      bgrho + m*zeta3*grho*lambdarho^2*gsigma*lambdatilde^3*bgrho + 1/4*m*\
      zeta3*grho*lambdarho^2*gsigma*lambdasigma*lambdatilde^2*bgrho - m*zeta3*\
      grho*lambdarho^2*gsigma^2*lambdatilde^2*bgrho + 3/16*m*zeta3*grho*\
      lambdarho^4*gsigma*lambdatilde*bgrho + 1/2*m*zeta3*grho^2*lambdatilde^5*\
      bgsigma + 1/2*m*zeta3*grho^2*lambdasigma^2*lambdatilde^3*bgsigma - m*\
      zeta3*grho^2*gsigma*lambdatilde^4*bgsigma - 1/2*m*zeta3*grho^2*gsigma*\
      lambdasigma*lambdatilde^3*bgsigma - 3/2*m*zeta3*grho^2*gsigma*\
      lambdasigma^2*lambdatilde^2*bgsigma - 2*m*zeta3*grho^2*gsigma^2*\
      lambdatilde^3*bgsigma - 3*m*zeta3*grho^2*gsigma^2*lambdasigma*\
      lambdatilde^2*bgsigma - m*zeta3*grho^2*gsigma^2*lambdasigma^2*\
      lambdatilde*bgsigma + 2*m*zeta3*grho^2*gsigma^3*lambdatilde^2*bgsigma + \
      m*zeta3*grho^2*gsigma^3*lambdasigma*lambdatilde*bgsigma - 7/2*m*zeta3*\
      grho^2*gsigma^4*lambdatilde*bgsigma - 2*m*zeta3*grho^2*gsigma^4*\
      lambdasigma*bgsigma + 3/4*m*zeta3*grho^2*lambdarho*lambdatilde^4*bgrho\
       + 1/4*m*zeta3*grho^2*lambdarho*lambdasigma*lambdatilde^3*bgrho - 7/4*m*\
      zeta3*grho^2*lambdarho*gsigma*lambdatilde^3*bgrho - m*zeta3*grho^2*\
      lambdarho*gsigma*lambdasigma*lambdatilde^2*bgrho - 5/2*m*zeta3*grho^2*\
      lambdarho*gsigma^2*lambdatilde^2*bgrho - 1/2*m*zeta3*grho^2*lambdarho*\
      gsigma^2*lambdasigma*lambdatilde*bgrho - 1/4*m*zeta3*grho^2*lambdarho*\
      gsigma^4*bgrho + 3/4*m*zeta3*grho^2*lambdarho^2*lambdatilde^3*bgsigma + \
      3/16*m*zeta3*grho^2*lambdarho^2*lambdasigma*lambdatilde^2*bgsigma - 3/2*\
      m*zeta3*grho^2*lambdarho^2*gsigma*lambdatilde^2*bgsigma + 3/8*m*zeta3*\
      grho^2*lambdarho^2*gsigma*lambdasigma*lambdatilde*bgsigma + 9/16*m*zeta3\
      *grho^2*lambdarho^3*lambdatilde^2*bgrho - 7/16*m*zeta3*grho^2*\
      lambdarho^3*gsigma*lambdatilde*bgrho - 5/32*m*zeta3*grho^2*lambdarho^4*\
      lambdatilde*bgsigma - 1/128*m*zeta3*grho^2*lambdarho^5*bgrho - m*zeta3*\
      grho^3*lambdatilde^4*bgrho - m*zeta3*grho^3*gsigma*lambdatilde^3*bgrho\
       + m*zeta3*grho^3*gsigma*lambdasigma*lambdatilde^2*bgrho + m*zeta3*\
      grho^3*gsigma^2*lambdatilde^2*bgrho + m*zeta3*grho^3*gsigma^2*\
      lambdasigma*lambdatilde*bgrho - m*zeta3*grho^3*gsigma^3*lambdatilde*\
      bgrho + 2*m*zeta3*grho^3*gsigma^4*bgrho - 3/8*m*zeta3*grho^3*lambdarho*\
      lambdatilde^3*bgsigma - 3/4*m*zeta3*grho^3*lambdarho*lambdasigma*\
      lambdatilde^2*bgsigma - 9/4*m*zeta3*grho^3*lambdarho*gsigma*\
      lambdatilde^2*bgsigma - 3/4*m*zeta3*grho^3*lambdarho*gsigma*lambdasigma*\
      lambdatilde*bgsigma + 3/2*m*zeta3*grho^3*lambdarho*gsigma^2*lambdatilde*\
      bgsigma - 3/4*m*zeta3*grho^3*lambdarho*gsigma^3*bgsigma - m*zeta3*grho^3\
      *lambdarho^2*lambdatilde^2*bgrho - m*zeta3*grho^3*lambdarho^2*gsigma*\
      lambdatilde*bgrho + 5/16*m*zeta3*grho^3*lambdarho^3*lambdatilde*bgsigma\
       - m*zeta3*grho^4*lambdatilde^3*bgsigma + 1/4*m*zeta3*grho^4*lambdasigma\
      *lambdatilde^2*bgsigma + 1/4*m*zeta3*grho^4*gsigma*lambdatilde^2*bgsigma\
       + 1/2*m*zeta3*grho^4*gsigma*lambdasigma*lambdatilde*bgsigma - 3*m*zeta3\
      *grho^4*gsigma^2*lambdatilde*bgsigma - 1/4*m*zeta3*grho^4*gsigma^2*\
      lambdasigma*bgsigma + 1/2*m*zeta3*grho^4*gsigma^3*bgsigma + 1/4*m*zeta3*\
      grho^4*lambdarho*lambdatilde^2*bgrho + 5/4*m*zeta3*grho^4*lambdarho*\
      gsigma*lambdatilde*bgrho - 1/2*m*zeta3*grho^4*lambdarho*gsigma^2*bgrho\
       + 3/8*m*zeta3*grho^4*lambdarho^2*lambdatilde*bgsigma - 1/16*m*zeta3*\
      grho^4*lambdarho^2*gsigma*bgsigma - 15/32*m*zeta3*grho^4*lambdarho^3*\
      bgrho - 3/4*m*zeta3*grho^5*lambdatilde^2*bgrho + m*zeta3*grho^5*gsigma*\
      lambdatilde*bgrho - 1/2*m*zeta3*grho^5*gsigma^2*bgrho - 1/2*m*zeta3*\
      grho^5*lambdarho*lambdatilde*bgsigma - 1/8*m*zeta3*grho^5*lambdarho*\
      gsigma*bgsigma - 1/2*m*zeta3*grho^5*lambdarho^2*bgrho + 1/4*m*zeta3*\
      grho^6*lambdatilde*bgsigma - 1/2*m*zeta3*grho^6*gsigma*bgsigma - 1/16*m*\
      zeta3*grho^6*lambdarho*bgrho - 3/4*m*zeta3*grho^7*bgrho + 6793/20736*m^2\
      *lambdatilde^7*blambdatilde + 305/1728*m^2*lambdatilde^7*blambdasigma - \
      19141/20736*m^2*lambdasigma*lambdatilde^6*blambdatilde - 211/72*m^2*\
      lambdasigma*lambdatilde^6*blambdasigma + 1075/5184*m^2*lambdasigma^2*\
      lambdatilde^5*blambdatilde - 751/3456*m^2*lambdasigma^2*lambdatilde^5*\
      blambdasigma + 125/5184*m^2*lambdasigma^3*lambdatilde^4*blambdatilde - \
      12977/3456*m^2*lambdasigma^3*lambdatilde^4*blambdasigma + 11/64*m^2*\
      lambdasigma^4*lambdatilde^3*blambdasigma + 301/1728*m^2*lambdasigma^5*\
      lambdatilde^2*blambdasigma + 49/192*m^2*gsigma^2*lambdatilde^5*bgsigma\
       - 21161/20736*m^2*gsigma^2*lambdasigma*lambdatilde^4*bgsigma + 37/864*\
      m^2*gsigma^2*lambdasigma^2*lambdatilde^3*bgsigma + 125/5184*m^2*gsigma^2\
      *lambdasigma^3*lambdatilde^2*bgsigma - 3943/20736*m^2*gsigma^3*\
      lambdatilde^4*bgsigma - 7/288*m^2*gsigma^3*lambdasigma*lambdatilde^3*\
      bgsigma + 853/5184*m^2*gsigma^3*lambdasigma^2*lambdatilde^2*bgsigma + \
      169/864*m^2*gsigma^4*lambdatilde^3*bgsigma + 631/5184*m^2*gsigma^4*\
      lambdasigma*lambdatilde^2*bgsigma + 347/5184*m^2*gsigma^5*lambdatilde^2*\
      bgsigma + 973/6912*m^2*lambdarho*lambdatilde^6*blambdarho + 179/288*m^2*\
      lambdarho*lambdasigma*lambdatilde^5*blambdarho - 119/1728*m^2*lambdarho*\
      lambdasigma^2*lambdatilde^4*blambdarho + 7/1728*m^2*lambdarho^2*\
      lambdatilde^5*blambdatilde - 425/192*m^2*lambdarho^2*lambdatilde^5*\
      blambdasigma + 257/6912*m^2*lambdarho^2*lambdasigma*lambdatilde^4*\
      blambdatilde - 1045/768*m^2*lambdarho^2*lambdasigma*lambdatilde^4*\
      blambdasigma - 71/128*m^2*lambdarho^2*lambdasigma^2*lambdatilde^3*\
      blambdasigma + 55/2304*m^2*lambdarho^2*lambdasigma^3*lambdatilde^2*\
      blambdasigma - 71/384*m^2*lambdarho^2*gsigma^2*lambdatilde^3*bgsigma + \
      55/3456*m^2*lambdarho^2*gsigma^2*lambdasigma*lambdatilde^2*bgsigma + 55/\
      6912*m^2*lambdarho^2*gsigma^3*lambdatilde^2*bgsigma + 1421/13824*m^2*\
      lambdarho^3*lambdatilde^4*blambdarho - 36719/82944*m^2*lambdarho^4*\
      lambdatilde^3*blambdatilde + 7975/13824*m^2*lambdarho^4*lambdatilde^3*\
      blambdasigma - 887/10368*m^2*lambdarho^4*lambdasigma*lambdatilde^2*\
      blambdatilde - 23/108*m^2*lambdarho^5*lambdatilde^2*blambdarho - 1165/\
      18432*m^2*lambdarho^6*lambdatilde*blambdatilde - 809/55296*m^2*\
      lambdarho^7*blambdarho + 9/128*m^2*grho*gsigma*lambdatilde^5*bgrho + 215/\
      864*m^2*grho*gsigma*lambdasigma*lambdatilde^4*bgrho - 119/2592*m^2*grho*\
      gsigma*lambdasigma^2*lambdatilde^3*bgrho - 3943/20736*m^2*grho*gsigma^2*\
      lambdatilde^4*bgrho + 245/864*m^2*grho*gsigma^2*lambdasigma*\
      lambdatilde^3*bgrho - 119/5184*m^2*grho*gsigma^2*lambdasigma^2*\
      lambdatilde^2*bgrho + 251/1296*m^2*grho*gsigma^3*lambdatilde^3*bgrho + \
      77/864*m^2*grho*gsigma^3*lambdasigma*lambdatilde^2*bgrho + 347/5184*m^2*\
      grho*gsigma^4*lambdatilde^2*bgrho - 139/6912*m^2*grho*lambdarho^2*gsigma\
      *lambdatilde^3*bgrho + 55/6912*m^2*grho*lambdarho^2*gsigma^2*\
      lambdatilde^2*bgrho - 43/2592*m^2*grho*lambdarho^4*gsigma*lambdatilde*\
      bgrho - 143/648*m^2*grho^2*lambdatilde^5*bgsigma + 5/54*m^2*grho^2*\
      lambdasigma*lambdatilde^4*bgsigma + 571/1296*m^2*grho^2*gsigma*\
      lambdatilde^4*bgsigma - 7/216*m^2*grho^2*gsigma*lambdasigma*\
      lambdatilde^3*bgsigma + 1015/5184*m^2*grho^2*gsigma^2*lambdatilde^3*\
      bgsigma - 1/288*m^2*grho^2*gsigma^2*lambdasigma*lambdatilde^2*bgsigma + \
      347/5184*m^2*grho^2*gsigma^3*lambdatilde^2*bgsigma + 77/1728*m^2*grho^2*\
      lambdarho*lambdatilde^4*bgrho + 11/72*m^2*grho^2*lambdarho*gsigma*\
      lambdatilde^3*bgrho + 187/6912*m^2*grho^2*lambdarho*gsigma^2*\
      lambdatilde^2*bgrho - 21/128*m^2*grho^2*lambdarho^2*lambdatilde^3*\
      bgsigma - 85/864*m^2*grho^2*lambdarho^2*lambdasigma*lambdatilde^2*\
      bgsigma - 247/2304*m^2*grho^2*lambdarho^2*gsigma*lambdatilde^2*bgsigma\
       - 29/864*m^2*grho^2*lambdarho^2*gsigma*lambdasigma*lambdatilde*bgsigma\
       + 67/432*m^2*grho^2*lambdarho^2*gsigma^2*lambdatilde*bgsigma + 187/\
      20736*m^2*grho^2*lambdarho^2*gsigma^2*lambdasigma*bgsigma + 347/20736*\
      m^2*grho^2*lambdarho^2*gsigma^3*bgsigma - 655/6912*m^2*grho^2*\
      lambdarho^3*lambdatilde^2*bgrho - 239/6912*m^2*grho^2*lambdarho^3*gsigma\
      *lambdatilde*bgrho + 55/13824*m^2*grho^2*lambdarho^3*gsigma^2*bgrho - \
      12493/165888*m^2*grho^2*lambdarho^4*lambdatilde*bgsigma + 47/82944*m^2*\
      grho^2*lambdarho^4*gsigma*bgsigma - 95/9216*m^2*grho^2*lambdarho^5*bgrho\
       - 259/5184*m^2*grho^3*lambdatilde^4*bgrho - 1/192*m^2*grho^3*gsigma*\
      lambdatilde^3*bgrho + 131/10368*m^2*grho^3*gsigma^2*lambdatilde^2*bgrho\
       - 37/192*m^2*grho^3*lambdarho*lambdatilde^3*bgsigma + 1/48*m^2*grho^3*\
      lambdarho*lambdasigma*lambdatilde^2*bgsigma - 1219/1728*m^2*grho^3*\
      lambdarho*gsigma*lambdatilde^2*bgsigma - 11/48*m^2*grho^3*lambdarho*\
      gsigma*lambdasigma*lambdatilde*bgsigma - 63/32*m^2*grho^3*lambdarho*\
      gsigma^2*lambdatilde*bgsigma - 103/1152*m^2*grho^3*lambdarho*gsigma^2*\
      lambdasigma*bgsigma + 37/1728*m^2*grho^3*lambdarho*gsigma^3*bgsigma + \
      119/864*m^2*grho^3*lambdarho^2*lambdatilde^2*bgrho - 1909/5184*m^2*\
      grho^3*lambdarho^2*gsigma*lambdatilde*bgrho - 11/162*m^2*grho^3*\
      lambdarho^2*gsigma^2*bgrho + 35/1536*m^2*grho^3*lambdarho^3*lambdatilde*\
      bgsigma + 763/13824*m^2*grho^3*lambdarho^3*gsigma*bgsigma + 149/10368*\
      m^2*grho^3*lambdarho^4*bgrho - 241/2592*m^2*grho^4*lambdatilde^3*bgsigma\
       - 61/216*m^2*grho^4*lambdasigma*lambdatilde^2*bgsigma - 4675/5184*m^2*\
      grho^4*gsigma*lambdatilde^2*bgsigma - 7/48*m^2*grho^4*gsigma*lambdasigma\
      *lambdatilde*bgsigma + 68/81*m^2*grho^4*gsigma^2*lambdatilde*bgsigma + \
      95/648*m^2*grho^4*gsigma^2*lambdasigma*bgsigma - 725/864*m^2*grho^4*\
      gsigma^3*bgsigma - 5693/10368*m^2*grho^4*lambdarho*lambdatilde^2*bgrho\
       - 317/1152*m^2*grho^4*lambdarho*gsigma*lambdatilde*bgrho + 13/324*m^2*\
      grho^4*lambdarho*gsigma^2*bgrho - 10865/41472*m^2*grho^4*lambdarho^2*\
      lambdatilde*bgsigma - 13489/41472*m^2*grho^4*lambdarho^2*gsigma*bgsigma\
       - 4373/41472*m^2*grho^4*lambdarho^3*bgrho + 103/576*m^2*grho^5*\
      lambdatilde^2*bgrho + 799/2592*m^2*grho^5*gsigma*lambdatilde*bgrho + 11/\
      81*m^2*grho^5*gsigma^2*bgrho - 91/576*m^2*grho^5*lambdarho*lambdatilde*\
      bgsigma + 769/3456*m^2*grho^5*lambdarho*gsigma*bgsigma + 625/5184*m^2*\
      grho^5*lambdarho^2*bgrho - 277/864*m^2*grho^6*lambdatilde*bgsigma - 841/\
      3456*m^2*grho^6*gsigma*bgsigma - 5729/20736*m^2*grho^6*lambdarho*bgrho\
       + 1019/10368*m^2*grho^7*bgrho - m^2*zeta3*lambdatilde^7*blambdatilde + \
      5/4*m^2*zeta3*lambdasigma*lambdatilde^6*blambdatilde - 3/2*m^2*zeta3*\
      lambdasigma^2*lambdatilde^5*blambdasigma - 3/4*m^2*zeta3*lambdasigma^3*\
      lambdatilde^4*blambdasigma + 1/2*m^2*zeta3*lambdasigma^4*lambdatilde^3*\
      blambdasigma + 3/4*m^2*zeta3*gsigma^2*lambdasigma*lambdatilde^4*bgsigma\
       - m^2*zeta3*gsigma^3*lambdatilde^4*bgsigma + 1/2*m^2*zeta3*gsigma^3*\
      lambdasigma*lambdatilde^3*bgsigma + 1/2*m^2*zeta3*lambdarho*\
      lambdatilde^6*blambdarho + 3/16*m^2*zeta3*lambdarho^2*lambdatilde^5*\
      blambdatilde - 27/16*m^2*zeta3*lambdarho^2*lambdasigma*lambdatilde^4*\
      blambdasigma + 9/16*m^2*zeta3*lambdarho^2*lambdasigma^2*lambdatilde^3*\
      blambdasigma + 3/16*m^2*zeta3*lambdarho^2*gsigma^2*lambdatilde^3*bgsigma\
       - 13/64*m^2*zeta3*lambdarho^4*lambdatilde^3*blambdatilde + 5/32*m^2*\
      zeta3*lambdarho^4*lambdatilde^3*blambdasigma + 1/32*m^2*zeta3*\
      lambdarho^4*lambdasigma*lambdatilde^2*blambdatilde + 3/32*m^2*zeta3*\
      lambdarho^5*lambdatilde^2*blambdarho - 1/128*m^2*zeta3*lambdarho^6*\
      lambdatilde*blambdatilde + 1/2*m^2*zeta3*grho*gsigma^2*lambdatilde^4*\
      bgrho + 1/32*m^2*zeta3*grho*lambdarho^4*gsigma*lambdatilde*bgrho + 1/4*\
      m^2*zeta3*grho^2*lambdarho^2*lambdatilde^3*bgsigma + 1/16*m^2*zeta3*\
      grho^2*lambdarho^2*lambdasigma*lambdatilde^2*bgsigma - 1/2*m^2*zeta3*\
      grho^2*lambdarho^2*gsigma*lambdatilde^2*bgsigma + 1/8*m^2*zeta3*grho^2*\
      lambdarho^2*gsigma*lambdasigma*lambdatilde*bgsigma + 3/32*m^2*zeta3*\
      grho^2*lambdarho^3*lambdatilde^2*bgrho - 1/32*m^2*zeta3*grho^2*\
      lambdarho^3*gsigma*lambdatilde*bgrho + 7/128*m^2*zeta3*grho^2*\
      lambdarho^4*lambdatilde*bgsigma + 3/256*m^2*zeta3*grho^2*lambdarho^5*\
      bgrho - 1/8*m^2*zeta3*grho^3*lambdarho*lambdatilde^3*bgsigma - 1/4*m^2*\
      zeta3*grho^3*lambdarho*lambdasigma*lambdatilde^2*bgsigma - 3/4*m^2*zeta3\
      *grho^3*lambdarho*gsigma*lambdatilde^2*bgsigma - 1/4*m^2*zeta3*grho^3*\
      lambdarho*gsigma*lambdasigma*lambdatilde*bgsigma + 1/2*m^2*zeta3*grho^3*\
      lambdarho*gsigma^2*lambdatilde*bgsigma - 1/4*m^2*zeta3*grho^3*lambdarho*\
      gsigma^3*bgsigma - 1/4*m^2*zeta3*grho^3*lambdarho^2*lambdatilde^2*bgrho\
       - 7/64*m^2*zeta3*grho^3*lambdarho^3*lambdatilde*bgsigma - 1/32*m^2*\
      zeta3*grho^3*lambdarho^4*bgrho - 1/2*m^2*zeta3*grho^4*lambdatilde^3*\
      bgsigma + 1/4*m^2*zeta3*grho^4*lambdasigma*lambdatilde^2*bgsigma + 1/2*\
      m^2*zeta3*grho^4*gsigma*lambdasigma*lambdatilde*bgsigma - m^2*zeta3*\
      grho^4*gsigma^2*lambdatilde*bgsigma + 1/2*m^2*zeta3*grho^4*gsigma^3*\
      bgsigma + 3/8*m^2*zeta3*grho^4*lambdarho*lambdatilde^2*bgrho + 3/8*m^2*\
      zeta3*grho^4*lambdarho*gsigma*lambdatilde*bgrho - 7/32*m^2*zeta3*grho^4*\
      lambdarho^2*lambdatilde*bgsigma + 1/16*m^2*zeta3*grho^4*lambdarho^2*\
      gsigma*bgsigma + 1/64*m^2*zeta3*grho^4*lambdarho^3*bgrho + 3/16*m^2*\
      zeta3*grho^5*lambdarho*lambdatilde*bgsigma - 1/8*m^2*zeta3*grho^5*\
      lambdarho*gsigma*bgsigma - 3/32*m^2*zeta3*grho^5*lambdarho^2*bgrho + 1/8\
      *m^2*zeta3*grho^6*lambdatilde*bgsigma + 1/4*m^2*zeta3*grho^6*lambdarho*\
      bgrho - 1/8*m^2*zeta3*grho^7*bgrho - 59/1152*m^3*lambdatilde^7*\
      blambdatilde - 577/864*m^3*lambdatilde^7*blambdasigma + 11/1152*m^3*\
      lambdasigma*lambdatilde^6*blambdatilde + 31/36*m^3*lambdasigma*\
      lambdatilde^6*blambdasigma - 47/192*m^3*lambdasigma^2*lambdatilde^5*\
      blambdasigma + 11/576*m^3*lambdasigma^3*lambdatilde^4*blambdasigma - 47/\
      864*m^3*gsigma^2*lambdatilde^5*bgsigma + 11/1152*m^3*gsigma^2*\
      lambdasigma*lambdatilde^4*bgsigma + 11/3456*m^3*gsigma^3*lambdatilde^4*\
      bgsigma + 11/1152*m^3*lambdarho*lambdatilde^6*blambdarho + 7/5184*m^3*\
      lambdarho^2*lambdatilde^5*blambdatilde - 425/576*m^3*lambdarho^2*\
      lambdatilde^5*blambdasigma + 257/20736*m^3*lambdarho^2*lambdasigma*\
      lambdatilde^4*blambdatilde - 1045/2304*m^3*lambdarho^2*lambdasigma*\
      lambdatilde^4*blambdasigma - 71/384*m^3*lambdarho^2*lambdasigma^2*\
      lambdatilde^3*blambdasigma + 55/6912*m^3*lambdarho^2*lambdasigma^3*\
      lambdatilde^2*blambdasigma - 71/1152*m^3*lambdarho^2*gsigma^2*\
      lambdatilde^3*bgsigma + 55/10368*m^3*lambdarho^2*gsigma^2*lambdasigma*\
      lambdatilde^2*bgsigma + 55/20736*m^3*lambdarho^2*gsigma^3*lambdatilde^2*\
      bgsigma + 43/4608*m^3*lambdarho^3*lambdatilde^4*blambdarho - 11333/55296\
      *m^3*lambdarho^4*lambdatilde^3*blambdasigma - 317/55296*m^3*lambdarho^6*\
      lambdatilde*blambdatilde - 31/221184*m^3*lambdarho^7*blambdarho + 11/\
      1728*m^3*grho*gsigma*lambdatilde^5*bgrho + 11/3456*m^3*grho*gsigma^2*\
      lambdatilde^4*bgrho - 139/20736*m^3*grho*lambdarho^2*gsigma*\
      lambdatilde^3*bgrho + 55/20736*m^3*grho*lambdarho^2*gsigma^2*\
      lambdatilde^2*bgrho - 143/1296*m^3*grho^2*lambdatilde^5*bgsigma + 5/108*\
      m^3*grho^2*lambdasigma*lambdatilde^4*bgsigma + 571/2592*m^3*grho^2*\
      gsigma*lambdatilde^4*bgsigma - 7/432*m^3*grho^2*gsigma*lambdasigma*\
      lambdatilde^3*bgsigma + 1015/10368*m^3*grho^2*gsigma^2*lambdatilde^3*\
      bgsigma - 1/576*m^3*grho^2*gsigma^2*lambdasigma*lambdatilde^2*bgsigma + \
      347/10368*m^3*grho^2*gsigma^3*lambdatilde^2*bgsigma + 77/5184*m^3*grho^2\
      *lambdarho*lambdatilde^4*bgrho + 11/216*m^3*grho^2*lambdarho*gsigma*\
      lambdatilde^3*bgrho + 187/20736*m^3*grho^2*lambdarho*gsigma^2*\
      lambdatilde^2*bgrho - 2297/165888*m^3*grho^2*lambdarho^4*lambdatilde*\
      bgsigma - 1/2592*m^3*grho^2*lambdarho^4*gsigma*bgsigma + 73/331776*m^3*\
      grho^2*lambdarho^5*bgrho - 47/1728*m^3*grho^3*lambdatilde^4*bgrho - 83/\
      1728*m^3*grho^3*gsigma*lambdatilde^3*bgrho - 1/48*m^3*grho^3*gsigma^2*\
      lambdatilde^2*bgrho + 17/1536*m^3*grho^3*lambdarho^3*lambdatilde*bgsigma\
       + 131/13824*m^3*grho^3*lambdarho^3*gsigma*bgsigma + 1/9216*m^3*grho^3*\
      lambdarho^4*bgrho - 973/20736*m^3*grho^4*lambdarho^2*lambdatilde*bgsigma\
       - 893/20736*m^3*grho^4*lambdarho^2*gsigma*bgsigma - 235/41472*m^3*\
      grho^4*lambdarho^3*bgrho + 41/2304*m^3*grho^5*lambdarho*lambdatilde*\
      bgsigma + 61/864*m^3*grho^5*lambdarho*gsigma*bgsigma + 5/512*m^3*grho^5*\
      lambdarho^2*bgrho - 755/10368*m^3*grho^6*lambdatilde*bgsigma - 493/10368\
      *m^3*grho^6*gsigma*bgsigma - 119/20736*m^3*grho^6*lambdarho*bgrho + 1/16\
      *m^3*zeta3*lambdarho^2*lambdatilde^5*blambdatilde - 9/16*m^3*zeta3*\
      lambdarho^2*lambdasigma*lambdatilde^4*blambdasigma + 3/16*m^3*zeta3*\
      lambdarho^2*lambdasigma^2*lambdatilde^3*blambdasigma + 1/16*m^3*zeta3*\
      lambdarho^2*gsigma^2*lambdatilde^3*bgsigma - 7/128*m^3*zeta3*lambdarho^4\
      *lambdatilde^3*blambdasigma + 1/128*m^3*zeta3*grho^2*lambdarho^4*\
      lambdatilde*bgsigma - 1/64*m^3*zeta3*grho^3*lambdarho^3*lambdatilde*\
      bgsigma - 1/32*m^3*zeta3*grho^4*lambdarho^2*lambdatilde*bgsigma + 1/16*\
      m^3*zeta3*grho^5*lambdarho*lambdatilde*bgsigma - 59/2304*m^4*\
      lambdatilde^7*blambdatilde - 577/1728*m^4*lambdatilde^7*blambdasigma + \
      11/2304*m^4*lambdasigma*lambdatilde^6*blambdatilde + 31/72*m^4*\
      lambdasigma*lambdatilde^6*blambdasigma - 47/384*m^4*lambdasigma^2*\
      lambdatilde^5*blambdasigma + 11/1152*m^4*lambdasigma^3*lambdatilde^4*\
      blambdasigma - 47/1728*m^4*gsigma^2*lambdatilde^5*bgsigma + 11/2304*m^4*\
      gsigma^2*lambdasigma*lambdatilde^4*bgsigma + 11/6912*m^4*gsigma^3*\
      lambdatilde^4*bgsigma + 11/2304*m^4*lambdarho*lambdatilde^6*blambdarho\
       - 1651/55296*m^4*lambdarho^4*lambdatilde^3*blambdasigma + 11/3456*m^4*\
      grho*gsigma*lambdatilde^5*bgrho + 11/6912*m^4*grho*gsigma^2*\
      lambdatilde^4*bgrho - 1/128*m^4*zeta3*lambdarho^4*lambdatilde^3*\
      blambdasigma + 463/216*n*m^-2*grho^2*lambdarho^4*lambdatilde*\
      blambdatilde + 11/9*n*m^-2*grho^2*lambdarho^4*gsigma*blambdatilde + 1055/\
      288*n*m^-2*grho^2*lambdarho^5*blambdarho - 5/36*n*m^-2*grho^3*\
      lambdarho^3*lambdatilde*blambdatilde - 971/108*n*m^-2*grho^3*lambdarho^3\
      *gsigma*blambdatilde + 95/48*n*m^-2*grho^3*lambdarho^4*blambdarho - 2981/\
      144*n*m^-2*grho^4*lambdarho^2*lambdatilde*blambdatilde + 125/1296*n*m^-2\
      *grho^4*lambdarho^2*lambdatilde*bgsigma - 785/108*n*m^-2*grho^4*\
      lambdarho^2*gsigma*blambdatilde - 1373/1296*n*m^-2*grho^4*lambdarho^2*\
      gsigma*bgsigma - 4507/96*n*m^-2*grho^4*lambdarho^3*blambdarho + 145/324*\
      n*m^-2*grho^4*lambdarho^3*bgrho + 35/36*n*m^-2*grho^5*lambdarho*\
      lambdatilde*blambdatilde + 17/9*n*m^-2*grho^5*lambdarho*lambdatilde*\
      bgsigma - 911/216*n*m^-2*grho^5*lambdarho*gsigma*blambdatilde - 13/54*n*\
      m^-2*grho^5*lambdarho*gsigma*bgsigma - 1225/216*n*m^-2*grho^5*\
      lambdarho^2*blambdarho + 1945/1296*n*m^-2*grho^5*lambdarho^2*bgrho - 505/\
      432*n*m^-2*grho^6*lambdatilde*blambdatilde - 6235/2592*n*m^-2*grho^6*\
      lambdatilde*bgsigma - 713/432*n*m^-2*grho^6*gsigma*blambdatilde + 271/\
      648*n*m^-2*grho^6*gsigma*bgsigma - 59/9*n*m^-2*grho^6*lambdarho*\
      blambdarho - 10273/1296*n*m^-2*grho^6*lambdarho*bgrho - 713/432*n*m^-2*\
      grho^7*blambdarho + 743/1296*n*m^-2*grho^7*bgrho + 6*n*m^-2*zeta3*grho^3\
      *lambdarho^3*lambdatilde*blambdatilde - 8*n*m^-2*zeta3*grho^3*\
      lambdarho^3*gsigma*blambdatilde + 10*n*m^-2*zeta3*grho^3*lambdarho^4*\
      blambdarho - 3*n*m^-2*zeta3*grho^4*lambdarho^2*lambdatilde*blambdatilde\
       - 4*n*m^-2*zeta3*grho^4*lambdarho^2*gsigma*blambdatilde - 15*n*m^-2*\
      zeta3*grho^4*lambdarho^3*blambdarho - 4*n*m^-2*zeta3*grho^5*lambdarho*\
      lambdatilde*blambdatilde + 2*n*m^-2*zeta3*grho^5*lambdarho*gsigma*\
      bgsigma - 12*n*m^-2*zeta3*grho^5*lambdarho^2*blambdarho + 5/2*n*m^-2*\
      zeta3*grho^6*lambdatilde*bgsigma - 4*n*m^-2*zeta3*grho^6*gsigma*bgsigma\
       + 10*n*m^-2*zeta3*grho^6*lambdarho*bgrho - 6*n*m^-2*zeta3*grho^7*bgrho\
       - 167/81*n*m^-1*grho^2*lambdarho^2*lambdatilde^3*blambdatilde + 301/432\
      *n*m^-1*grho^2*lambdarho^2*lambdatilde^3*blambdasigma - 58/81*n*m^-1*\
      grho^2*lambdarho^2*lambdasigma*lambdatilde^2*blambdatilde - 16/9*n*m^-1*\
      grho^2*lambdarho^2*gsigma*lambdatilde^2*blambdatilde + 7/48*n*m^-1*\
      grho^2*lambdarho^2*gsigma*lambdatilde^2*blambdasigma - 25/216*n*m^-1*\
      grho^2*lambdarho^2*gsigma*lambdasigma*lambdatilde*blambdatilde + 3677/\
      432*n*m^-1*grho^2*lambdarho^2*gsigma^2*lambdatilde*blambdatilde - 19/18*\
      n*m^-1*grho^2*lambdarho^2*gsigma^2*lambdatilde*blambdasigma + 47/24*n*\
      m^-1*grho^2*lambdarho^2*gsigma^2*lambdasigma*blambdatilde - 25/36*n*m^-1\
      *grho^2*lambdarho^2*gsigma^3*blambdatilde - 5/108*n*m^-1*grho^2*\
      lambdarho^2*gsigma^3*blambdasigma - 4675/864*n*m^-1*grho^2*lambdarho^3*\
      lambdatilde^2*blambdarho - 4/9*n*m^-1*grho^2*lambdarho^3*gsigma*\
      lambdatilde*blambdarho + 97/288*n*m^-1*grho^2*lambdarho^3*gsigma^2*\
      blambdarho - 191/216*n*m^-1*grho^2*lambdarho^4*lambdatilde*blambdatilde\
       - 95/288*n*m^-1*grho^2*lambdarho^4*gsigma*blambdatilde - 473/432*n*m^-1\
      *grho^2*lambdarho^5*blambdarho + n*m^-1*grho^3*lambdarho*lambdatilde^3*\
      blambdatilde + 13/24*n*m^-1*grho^3*lambdarho*lambdatilde^3*blambdasigma\
       - 23/72*n*m^-1*grho^3*lambdarho*lambdasigma*lambdatilde^2*blambdatilde\
       + 821/27*n*m^-1*grho^3*lambdarho*gsigma*lambdatilde^2*blambdatilde - 31/\
      4*n*m^-1*grho^3*lambdarho*gsigma*lambdatilde^2*blambdasigma + 43/6*n*\
      m^-1*grho^3*lambdarho*gsigma*lambdasigma*lambdatilde*blambdatilde + 85/9\
      *n*m^-1*grho^3*lambdarho*gsigma^2*lambdatilde*blambdatilde - 15/2*n*m^-1\
      *grho^3*lambdarho*gsigma^2*lambdatilde*blambdasigma - 25/12*n*m^-1*\
      grho^3*lambdarho*gsigma^2*lambdasigma*blambdatilde + 505/108*n*m^-1*\
      grho^3*lambdarho*gsigma^3*blambdatilde + 11/24*n*m^-1*grho^3*lambdarho*\
      gsigma^3*blambdasigma - 407/144*n*m^-1*grho^3*lambdarho^2*lambdatilde^2*\
      blambdarho + 1171/18*n*m^-1*grho^3*lambdarho^2*gsigma*lambdatilde*\
      blambdarho - 44/81*n*m^-1*grho^3*lambdarho^2*gsigma*lambdatilde*bgrho - \
      25/8*n*m^-1*grho^3*lambdarho^2*gsigma^2*blambdarho - 61/216*n*m^-1*\
      grho^3*lambdarho^2*gsigma^2*bgrho - 41/144*n*m^-1*grho^3*lambdarho^3*\
      lambdatilde*blambdatilde + 1681/432*n*m^-1*grho^3*lambdarho^3*gsigma*\
      blambdatilde - 199/192*n*m^-1*grho^3*lambdarho^4*blambdarho + 3361/1296*\
      n*m^-1*grho^4*lambdatilde^3*blambdatilde - 2635/864*n*m^-1*grho^4*\
      lambdatilde^3*blambdasigma - 23/648*n*m^-1*grho^4*lambdatilde^3*bgsigma\
       + 3715/2592*n*m^-1*grho^4*lambdasigma*lambdatilde^2*blambdatilde + 25/\
      432*n*m^-1*grho^4*lambdasigma*lambdatilde^2*bgsigma + 415/216*n*m^-1*\
      grho^4*gsigma*lambdatilde^2*blambdatilde + 125/48*n*m^-1*grho^4*gsigma*\
      lambdatilde^2*blambdasigma - 743/1296*n*m^-1*grho^4*gsigma*lambdatilde^2\
      *bgsigma + 5/9*n*m^-1*grho^4*gsigma*lambdasigma*lambdatilde*blambdatilde\
       - 149/216*n*m^-1*grho^4*gsigma*lambdasigma*lambdatilde*bgsigma + 557/\
      108*n*m^-1*grho^4*gsigma^2*lambdatilde*blambdatilde - 505/144*n*m^-1*\
      grho^4*gsigma^2*lambdatilde*blambdasigma + 1127/648*n*m^-1*grho^4*\
      gsigma^2*lambdatilde*bgsigma + 505/432*n*m^-1*grho^4*gsigma^2*\
      lambdasigma*blambdatilde + 4187/2592*n*m^-1*grho^4*gsigma^2*lambdasigma*\
      bgsigma + 713/216*n*m^-1*grho^4*gsigma^3*blambdatilde - 713/432*n*m^-1*\
      grho^4*gsigma^3*blambdasigma - 217/648*n*m^-1*grho^4*gsigma^3*bgsigma + \
      10135/432*n*m^-1*grho^4*lambdarho*lambdatilde^2*blambdarho - 17/81*n*\
      m^-1*grho^4*lambdarho*lambdatilde^2*bgrho + 95/12*n*m^-1*grho^4*\
      lambdarho*gsigma*lambdatilde*blambdarho - 50/27*n*m^-1*grho^4*lambdarho*\
      gsigma*lambdatilde*bgrho + 505/72*n*m^-1*grho^4*lambdarho*gsigma^2*\
      blambdarho + 2537/324*n*m^-1*grho^4*lambdarho*gsigma^2*bgrho + 703/64*n*\
      m^-1*grho^4*lambdarho^2*lambdatilde*blambdatilde - 125/1728*n*m^-1*\
      grho^4*lambdarho^2*lambdatilde*bgsigma + 125/36*n*m^-1*grho^4*\
      lambdarho^2*gsigma*blambdatilde + 1373/1728*n*m^-1*grho^4*lambdarho^2*\
      gsigma*bgsigma + 4097/216*n*m^-1*grho^4*lambdarho^3*blambdarho - 415/\
      2592*n*m^-1*grho^4*lambdarho^3*bgrho + 595/216*n*m^-1*grho^5*\
      lambdatilde^2*blambdarho + 403/1296*n*m^-1*grho^5*lambdatilde^2*bgrho + \
      911/144*n*m^-1*grho^5*gsigma*lambdatilde*blambdarho + 3281/432*n*m^-1*\
      grho^5*gsigma*lambdatilde*bgrho + 713/216*n*m^-1*grho^5*gsigma^2*\
      blambdarho - 1037/1296*n*m^-1*grho^5*gsigma^2*bgrho - 35/48*n*m^-1*\
      grho^5*lambdarho*lambdatilde*blambdatilde - 17/12*n*m^-1*grho^5*\
      lambdarho*lambdatilde*bgsigma + 911/288*n*m^-1*grho^5*lambdarho*gsigma*\
      blambdatilde + 13/72*n*m^-1*grho^5*lambdarho*gsigma*bgsigma + 335/144*n*\
      m^-1*grho^5*lambdarho^2*blambdarho - 455/576*n*m^-1*grho^5*lambdarho^2*\
      bgrho + 505/432*n*m^-1*grho^6*lambdatilde*blambdatilde + 5317/2592*n*\
      m^-1*grho^6*lambdatilde*bgsigma + 713/432*n*m^-1*grho^6*gsigma*\
      blambdatilde - 149/324*n*m^-1*grho^6*gsigma*bgsigma + 59/12*n*m^-1*\
      grho^6*lambdarho*blambdarho + 6565/1728*n*m^-1*grho^6*lambdarho*bgrho + \
      713/432*n*m^-1*grho^7*blambdarho - 1825/2592*n*m^-1*grho^7*bgrho - 4*n*\
      m^-1*zeta3*grho^2*lambdarho^2*gsigma*lambdatilde^2*blambdatilde - 2*n*\
      m^-1*zeta3*grho^2*lambdarho^2*gsigma*lambdasigma*lambdatilde*\
      blambdatilde + 8*n*m^-1*zeta3*grho^2*lambdarho^2*gsigma^2*lambdatilde*\
      blambdatilde - n*m^-1*zeta3*grho^2*lambdarho^2*gsigma^2*lambdasigma*\
      blambdatilde - 9*n*m^-1*zeta3*grho^2*lambdarho^3*gsigma*lambdatilde*\
      blambdarho - 4*n*m^-1*zeta3*grho^3*lambdarho*lambdatilde^3*blambdatilde\
       + 2*n*m^-1*zeta3*grho^3*lambdarho*lambdatilde^3*blambdasigma + 6*n*m^-1\
      *zeta3*grho^3*lambdarho*gsigma*lambdatilde^2*blambdatilde - 6*n*m^-1*\
      zeta3*grho^3*lambdarho*gsigma*lambdatilde^2*blambdasigma + 4*n*m^-1*\
      zeta3*grho^3*lambdarho*gsigma*lambdasigma*lambdatilde*blambdatilde + 8*n\
      *m^-1*zeta3*grho^3*lambdarho*gsigma^2*lambdatilde*blambdatilde + 4*n*\
      m^-1*zeta3*grho^3*lambdarho*gsigma^2*lambdasigma*blambdatilde - 9*n*m^-1\
      *zeta3*grho^3*lambdarho^2*lambdatilde^2*blambdarho + 15*n*m^-1*zeta3*\
      grho^3*lambdarho^2*gsigma*lambdatilde*blambdarho - 5/2*n*m^-1*zeta3*\
      grho^3*lambdarho^3*lambdatilde*blambdatilde + 3*n*m^-1*zeta3*grho^3*\
      lambdarho^3*gsigma*blambdatilde - 3*n*m^-1*zeta3*grho^3*lambdarho^4*\
      blambdarho + 5/2*n*m^-1*zeta3*grho^4*lambdatilde^3*blambdatilde + 3/2*n*\
      m^-1*zeta3*grho^4*lambdatilde^3*blambdasigma - n*m^-1*zeta3*grho^4*\
      lambdasigma*lambdatilde^2*blambdatilde + 4*n*m^-1*zeta3*grho^4*gsigma*\
      lambdatilde^2*blambdatilde - 3*n*m^-1*zeta3*grho^4*gsigma*lambdatilde^2*\
      blambdasigma - 4*n*m^-1*zeta3*grho^4*gsigma^2*lambdatilde*bgsigma - 3/2*\
      n*m^-1*zeta3*grho^4*gsigma^2*lambdasigma*bgsigma + 6*n*m^-1*zeta3*grho^4\
      *gsigma^3*bgsigma + 12*n*m^-1*zeta3*grho^4*lambdarho*lambdatilde^2*\
      blambdarho + 24*n*m^-1*zeta3*grho^4*lambdarho*gsigma*lambdatilde*\
      blambdarho - 8*n*m^-1*zeta3*grho^4*lambdarho*gsigma^2*bgrho + 5/4*n*m^-1\
      *zeta3*grho^4*lambdarho^2*lambdatilde*blambdatilde + 2*n*m^-1*zeta3*\
      grho^4*lambdarho^2*gsigma*blambdatilde + 15/4*n*m^-1*zeta3*grho^4*\
      lambdarho^3*blambdarho - 10*n*m^-1*zeta3*grho^5*gsigma*lambdatilde*bgrho\
       + 12*n*m^-1*zeta3*grho^5*gsigma^2*bgrho + 3*n*m^-1*zeta3*grho^5*\
      lambdarho*lambdatilde*blambdatilde - 3/2*n*m^-1*zeta3*grho^5*lambdarho*\
      gsigma*bgsigma + 6*n*m^-1*zeta3*grho^5*lambdarho^2*blambdarho - 2*n*m^-1\
      *zeta3*grho^6*lambdatilde*bgsigma + 3*n*m^-1*zeta3*grho^6*gsigma*bgsigma\
       - 5*n*m^-1*zeta3*grho^6*lambdarho*bgrho + 3*n*m^-1*zeta3*grho^7*bgrho\
       - 151/216*n*lambdarho^2*gsigma^2*lambdatilde^3*blambdatilde - 49/432*n*\
      lambdarho^2*gsigma^2*lambdasigma*lambdatilde^2*blambdatilde - 115/432*n*\
      lambdarho^2*gsigma^3*lambdatilde^2*blambdatilde - 39/32*n*lambdarho^3*\
      gsigma^2*lambdatilde^2*blambdarho + 83/432*n*grho*lambdarho^2*gsigma^3*\
      lambdatilde*bgrho + 89/324*n*grho^2*lambdatilde^5*blambdatilde - 37/864*\
      n*grho^2*lambdatilde^5*blambdasigma + 413/2592*n*grho^2*lambdasigma*\
      lambdatilde^4*blambdatilde - 35/288*n*grho^2*lambdasigma*lambdatilde^4*\
      blambdasigma + 209/864*n*grho^2*lambdasigma^2*lambdatilde^3*blambdatilde\
       - 17/24*n*grho^2*lambdasigma^2*lambdatilde^3*blambdasigma - 1/24*n*\
      grho^2*lambdasigma^3*lambdatilde^2*blambdatilde + 19/108*n*grho^2*\
      lambdasigma^3*lambdatilde^2*blambdasigma - 125/96*n*grho^2*gsigma*\
      lambdatilde^4*blambdatilde - 71/48*n*grho^2*gsigma*lambdatilde^4*\
      blambdasigma + 2*n*grho^2*gsigma*lambdasigma*lambdatilde^3*blambdatilde\
       + 5/8*n*grho^2*gsigma*lambdasigma*lambdatilde^3*blambdasigma - 359/288*\
      n*grho^2*gsigma*lambdasigma^2*lambdatilde^2*blambdatilde + 3/8*n*grho^2*\
      gsigma*lambdasigma^2*lambdatilde^2*blambdasigma + 11/27*n*grho^2*gsigma*\
      lambdasigma^3*lambdatilde*blambdatilde - 23/48*n*grho^2*gsigma*\
      lambdasigma^3*lambdatilde*blambdasigma - 20665/2592*n*grho^2*gsigma^2*\
      lambdatilde^3*blambdatilde + 5707/864*n*grho^2*gsigma^2*lambdatilde^3*\
      blambdasigma - 55/324*n*grho^2*gsigma^2*lambdatilde^3*bgsigma - 27851/\
      2592*n*grho^2*gsigma^2*lambdasigma*lambdatilde^2*blambdatilde + 25/4*n*\
      grho^2*gsigma^2*lambdasigma*lambdatilde^2*blambdasigma - 11/162*n*grho^2\
      *gsigma^2*lambdasigma*lambdatilde^2*bgsigma - 119/108*n*grho^2*gsigma^2*\
      lambdasigma^2*lambdatilde*blambdatilde + 93/16*n*grho^2*gsigma^2*\
      lambdasigma^2*lambdatilde*blambdasigma - 19/108*n*grho^2*gsigma^2*\
      lambdasigma^3*blambdatilde + 97/864*n*grho^2*gsigma^2*lambdasigma^3*\
      blambdasigma - 475/216*n*grho^2*gsigma^3*lambdatilde^2*blambdatilde + \
      1405/216*n*grho^2*gsigma^3*lambdatilde^2*blambdasigma + 115/648*n*grho^2\
      *gsigma^3*lambdatilde^2*bgsigma + 5/18*n*grho^2*gsigma^3*lambdasigma*\
      lambdatilde*blambdatilde + 5/8*n*grho^2*gsigma^3*lambdasigma*lambdatilde\
      *blambdasigma - 55/216*n*grho^2*gsigma^3*lambdasigma*lambdatilde*bgsigma\
       - 275/216*n*grho^2*gsigma^3*lambdasigma^2*blambdatilde - 25/24*n*grho^2\
      *gsigma^3*lambdasigma^2*blambdasigma - 505/108*n*grho^2*gsigma^4*\
      lambdatilde*blambdatilde + 203/72*n*grho^2*gsigma^4*lambdatilde*\
      blambdasigma + 2663/2592*n*grho^2*gsigma^4*lambdatilde*bgsigma - 203/216\
      *n*grho^2*gsigma^4*lambdasigma*blambdatilde + 505/144*n*grho^2*gsigma^4*\
      lambdasigma*blambdasigma + 53/648*n*grho^2*gsigma^4*lambdasigma*bgsigma\
       - 713/432*n*grho^2*gsigma^5*blambdatilde + 713/216*n*grho^2*gsigma^5*\
      blambdasigma - 379/648*n*grho^2*gsigma^5*bgsigma + 1363/864*n*grho^2*\
      lambdarho*lambdatilde^4*blambdarho + 19/144*n*grho^2*lambdarho*\
      lambdasigma*lambdatilde^3*blambdarho + 11/288*n*grho^2*lambdarho*\
      lambdasigma^2*lambdatilde^2*blambdarho - 1/24*n*grho^2*lambdarho*gsigma*\
      lambdatilde^3*blambdarho - 47/144*n*grho^2*lambdarho*gsigma*\
      lambdasigma^2*lambdatilde*blambdarho - 17809/864*n*grho^2*lambdarho*\
      gsigma^2*lambdatilde^2*blambdarho - 77/324*n*grho^2*lambdarho*gsigma^2*\
      lambdatilde^2*bgrho - 23/8*n*grho^2*lambdarho*gsigma^2*lambdasigma*\
      lambdatilde*blambdarho + 25/12*n*grho^2*lambdarho*gsigma^3*lambdatilde*\
      blambdarho - 22/27*n*grho^2*lambdarho*gsigma^3*lambdatilde*bgrho - 187/\
      1296*n*grho^2*lambdarho*gsigma^4*bgrho + 167/324*n*grho^2*lambdarho^2*\
      lambdatilde^3*blambdatilde - 301/576*n*grho^2*lambdarho^2*lambdatilde^3*\
      blambdasigma + 29/162*n*grho^2*lambdarho^2*lambdasigma*lambdatilde^2*\
      blambdatilde + 4/9*n*grho^2*lambdarho^2*gsigma*lambdatilde^2*\
      blambdatilde - 7/64*n*grho^2*lambdarho^2*gsigma*lambdatilde^2*\
      blambdasigma + 25/864*n*grho^2*lambdarho^2*gsigma*lambdasigma*\
      lambdatilde*blambdatilde - 3677/1728*n*grho^2*lambdarho^2*gsigma^2*\
      lambdatilde*blambdatilde + 19/24*n*grho^2*lambdarho^2*gsigma^2*\
      lambdatilde*blambdasigma - 47/96*n*grho^2*lambdarho^2*gsigma^2*\
      lambdasigma*blambdatilde + 25/144*n*grho^2*lambdarho^2*gsigma^3*\
      blambdatilde + 5/144*n*grho^2*lambdarho^2*gsigma^3*blambdasigma + 95/96*\
      n*grho^2*lambdarho^3*lambdatilde^2*blambdarho + 29/72*n*grho^2*\
      lambdarho^3*gsigma*lambdatilde*blambdarho - 97/1728*n*grho^2*lambdarho^3\
      *gsigma^2*blambdarho - 301/1152*n*grho^2*lambdarho^4*lambdatilde*\
      blambdatilde - 7/384*n*grho^2*lambdarho^4*gsigma*blambdatilde - 53/576*n\
      *grho^2*lambdarho^5*blambdarho + 61/96*n*grho^3*lambdatilde^4*blambdarho\
       + 11/12*n*grho^3*lambdasigma*lambdatilde^3*blambdarho - 47/288*n*grho^3\
      *lambdasigma^2*lambdatilde^2*blambdarho - 2227/144*n*grho^3*gsigma*\
      lambdatilde^3*blambdarho + 187/864*n*grho^3*gsigma*lambdatilde^3*bgrho\
       - 29/8*n*grho^3*gsigma*lambdasigma*lambdatilde^2*blambdarho + 11/144*n*\
      grho^3*gsigma*lambdasigma*lambdatilde^2*bgrho + 113/144*n*grho^3*gsigma*\
      lambdasigma^2*lambdatilde*blambdarho + 11/864*n*grho^3*gsigma*\
      lambdasigma^2*lambdatilde*bgrho - 5/27*n*grho^3*gsigma^2*lambdatilde^2*\
      blambdarho + 629/1296*n*grho^3*gsigma^2*lambdatilde^2*bgrho - 15/4*n*\
      grho^3*gsigma^2*lambdasigma*lambdatilde*blambdarho - 115/216*n*grho^3*\
      gsigma^2*lambdasigma*lambdatilde*bgrho - 5/216*n*grho^3*gsigma^2*\
      lambdasigma^2*blambdarho - 47/432*n*grho^3*gsigma^2*lambdasigma^2*bgrho\
       - 505/72*n*grho^3*gsigma^3*lambdatilde*blambdarho - 1423/216*n*grho^3*\
      gsigma^3*lambdatilde*bgrho + 11/48*n*grho^3*gsigma^3*lambdasigma*\
      blambdarho - 11/24*n*grho^3*gsigma^3*lambdasigma*bgrho - 713/432*n*\
      grho^3*gsigma^4*blambdarho - 155/1296*n*grho^3*gsigma^4*bgrho - 1/4*n*\
      grho^3*lambdarho*lambdatilde^3*blambdatilde - 13/32*n*grho^3*lambdarho*\
      lambdatilde^3*blambdasigma + 23/288*n*grho^3*lambdarho*lambdasigma*\
      lambdatilde^2*blambdatilde - 821/108*n*grho^3*lambdarho*gsigma*\
      lambdatilde^2*blambdatilde + 93/16*n*grho^3*lambdarho*gsigma*\
      lambdatilde^2*blambdasigma - 43/24*n*grho^3*lambdarho*gsigma*lambdasigma\
      *lambdatilde*blambdatilde - 85/36*n*grho^3*lambdarho*gsigma^2*\
      lambdatilde*blambdatilde + 45/8*n*grho^3*lambdarho*gsigma^2*lambdatilde*\
      blambdasigma + 25/48*n*grho^3*lambdarho*gsigma^2*lambdasigma*\
      blambdatilde - 505/432*n*grho^3*lambdarho*gsigma^3*blambdatilde - 11/32*\
      n*grho^3*lambdarho*gsigma^3*blambdasigma + 23/36*n*grho^3*lambdarho^2*\
      lambdatilde^2*blambdarho - 3631/288*n*grho^3*lambdarho^2*gsigma*\
      lambdatilde*blambdarho + 11/81*n*grho^3*lambdarho^2*gsigma*lambdatilde*\
      bgrho + 25/48*n*grho^3*lambdarho^2*gsigma^2*blambdarho + 61/864*n*grho^3\
      *lambdarho^2*gsigma^2*bgrho - 23/96*n*grho^3*lambdarho^3*lambdatilde*\
      blambdatilde + 355/288*n*grho^3*lambdarho^3*gsigma*blambdatilde - 175/\
      384*n*grho^3*lambdarho^4*blambdarho - 3361/2592*n*grho^4*lambdatilde^3*\
      blambdatilde + 2635/864*n*grho^4*lambdatilde^3*blambdasigma + 23/1296*n*\
      grho^4*lambdatilde^3*bgsigma - 3715/5184*n*grho^4*lambdasigma*\
      lambdatilde^2*blambdatilde - 25/864*n*grho^4*lambdasigma*lambdatilde^2*\
      bgsigma - 415/432*n*grho^4*gsigma*lambdatilde^2*blambdatilde - 125/48*n*\
      grho^4*gsigma*lambdatilde^2*blambdasigma + 743/2592*n*grho^4*gsigma*\
      lambdatilde^2*bgsigma - 5/18*n*grho^4*gsigma*lambdasigma*lambdatilde*\
      blambdatilde + 149/432*n*grho^4*gsigma*lambdasigma*lambdatilde*bgsigma\
       - 557/216*n*grho^4*gsigma^2*lambdatilde*blambdatilde + 505/144*n*grho^4\
      *gsigma^2*lambdatilde*blambdasigma - 1127/1296*n*grho^4*gsigma^2*\
      lambdatilde*bgsigma - 505/864*n*grho^4*gsigma^2*lambdasigma*blambdatilde\
       - 4187/5184*n*grho^4*gsigma^2*lambdasigma*bgsigma - 713/432*n*grho^4*\
      gsigma^3*blambdatilde + 713/432*n*grho^4*gsigma^3*blambdasigma + 217/\
      1296*n*grho^4*gsigma^3*bgsigma - 5737/864*n*grho^4*lambdarho*\
      lambdatilde^2*blambdarho + 17/324*n*grho^4*lambdarho*lambdatilde^2*bgrho\
       - 35/24*n*grho^4*lambdarho*gsigma*lambdatilde*blambdarho + 25/54*n*\
      grho^4*lambdarho*gsigma*lambdatilde*bgrho - 505/288*n*grho^4*lambdarho*\
      gsigma^2*blambdarho - 2537/1296*n*grho^4*lambdarho*gsigma^2*bgrho + 91/\
      32*n*grho^4*lambdarho^2*lambdatilde*blambdatilde - 125/2592*n*grho^4*\
      lambdarho^2*lambdatilde*bgsigma + 463/576*n*grho^4*lambdarho^2*gsigma*\
      blambdatilde + 1373/2592*n*grho^4*lambdarho^2*gsigma*bgsigma + 14099/\
      6912*n*grho^4*lambdarho^3*blambdarho - 125/3456*n*grho^4*lambdarho^3*\
      bgrho - 595/432*n*grho^5*lambdatilde^2*blambdarho + 41/2592*n*grho^5*\
      lambdatilde^2*bgrho - 911/288*n*grho^5*gsigma*lambdatilde*blambdarho - \
      1733/864*n*grho^5*gsigma*lambdatilde*bgrho - 713/432*n*grho^5*gsigma^2*\
      blambdarho + 425/648*n*grho^5*gsigma^2*bgrho - 35/72*n*grho^5*lambdarho*\
      lambdatilde*blambdatilde - 17/18*n*grho^5*lambdarho*lambdatilde*bgsigma\
       - 601/432*n*grho^5*lambdarho*gsigma*blambdatilde + 13/108*n*grho^5*\
      lambdarho*gsigma*bgsigma - 133/216*n*grho^5*lambdarho^2*blambdarho - 37/\
      192*n*grho^5*lambdarho^2*bgrho - 67/576*n*grho^6*lambdatilde*\
      blambdatilde + 4187/3456*n*grho^6*lambdatilde*bgsigma - 1799/1728*n*\
      grho^6*gsigma*blambdatilde + 409/1728*n*grho^6*gsigma*bgsigma - 23/9*n*\
      grho^6*lambdarho*blambdarho + 2225/5184*n*grho^6*lambdarho*bgrho - 1055/\
      576*n*grho^7*blambdarho - 389/5184*n*grho^7*bgrho + 2*n*zeta3*grho^2*\
      gsigma*lambdatilde^4*blambdatilde - 3*n*zeta3*grho^2*gsigma*lambdasigma*\
      lambdatilde^3*blambdasigma + n*zeta3*grho^2*gsigma*lambdasigma^2*\
      lambdatilde^2*blambdatilde - 7/2*n*zeta3*grho^2*gsigma^2*lambdatilde^3*\
      blambdatilde - 1/2*n*zeta3*grho^2*gsigma^2*lambdasigma*lambdatilde^2*\
      blambdatilde + 21/2*n*zeta3*grho^2*gsigma^2*lambdasigma*lambdatilde^2*\
      blambdasigma - 3*n*zeta3*grho^2*gsigma^2*lambdasigma^2*lambdatilde*\
      blambdatilde - 9/2*n*zeta3*grho^2*gsigma^2*lambdasigma^2*lambdatilde*\
      blambdasigma - 4*n*zeta3*grho^2*gsigma^3*lambdatilde^2*blambdatilde - 4*\
      n*zeta3*grho^2*gsigma^3*lambdasigma*lambdatilde*blambdatilde + 6*n*zeta3\
      *grho^2*gsigma^3*lambdasigma*lambdatilde*blambdasigma - 3/2*n*zeta3*\
      grho^2*gsigma^4*lambdatilde*bgsigma + 6*n*zeta3*grho^2*lambdarho*gsigma*\
      lambdatilde^3*blambdarho - 6*n*zeta3*grho^2*lambdarho*gsigma^2*\
      lambdatilde^2*blambdarho + 3*n*zeta3*grho^2*lambdarho*gsigma^2*\
      lambdasigma*lambdatilde*blambdarho + n*zeta3*grho^2*lambdarho^2*gsigma*\
      lambdatilde^2*blambdatilde + 1/2*n*zeta3*grho^2*lambdarho^2*gsigma*\
      lambdasigma*lambdatilde*blambdatilde - 2*n*zeta3*grho^2*lambdarho^2*\
      gsigma^2*lambdatilde*blambdatilde + 1/4*n*zeta3*grho^2*lambdarho^2*\
      gsigma^2*lambdasigma*blambdatilde + 3/2*n*zeta3*grho^2*lambdarho^3*\
      gsigma*lambdatilde*blambdarho + n*zeta3*grho^3*lambdasigma*lambdatilde^3\
      *blambdarho - 3*n*zeta3*grho^3*gsigma*lambdatilde^3*blambdarho - 6*n*\
      zeta3*grho^3*gsigma*lambdasigma*lambdatilde^2*blambdarho - 12*n*zeta3*\
      grho^3*gsigma^2*lambdatilde^2*blambdarho + 6*n*zeta3*grho^3*gsigma^3*\
      lambdatilde*bgrho + n*zeta3*grho^3*gsigma^3*lambdasigma*bgrho - 6*n*\
      zeta3*grho^3*gsigma^4*bgrho + n*zeta3*grho^3*lambdarho*lambdatilde^3*\
      blambdatilde - 3/2*n*zeta3*grho^3*lambdarho*lambdatilde^3*blambdasigma\
       - 3/2*n*zeta3*grho^3*lambdarho*gsigma*lambdatilde^2*blambdatilde + 9/2*\
      n*zeta3*grho^3*lambdarho*gsigma*lambdatilde^2*blambdasigma - n*zeta3*\
      grho^3*lambdarho*gsigma*lambdasigma*lambdatilde*blambdatilde - 2*n*zeta3\
      *grho^3*lambdarho*gsigma^2*lambdatilde*blambdatilde - n*zeta3*grho^3*\
      lambdarho*gsigma^2*lambdasigma*blambdatilde + 3/2*n*zeta3*grho^3*\
      lambdarho^2*lambdatilde^2*blambdarho - 3/2*n*zeta3*grho^3*lambdarho^2*\
      gsigma*lambdatilde*blambdarho - 3/4*n*zeta3*grho^3*lambdarho^3*\
      lambdatilde*blambdatilde + 3/4*n*zeta3*grho^3*lambdarho^3*gsigma*\
      blambdatilde - 1/4*n*zeta3*grho^3*lambdarho^4*blambdarho - 5/4*n*zeta3*\
      grho^4*lambdatilde^3*blambdatilde - 3/2*n*zeta3*grho^4*lambdatilde^3*\
      blambdasigma + 1/2*n*zeta3*grho^4*lambdasigma*lambdatilde^2*blambdatilde\
       - 2*n*zeta3*grho^4*gsigma*lambdatilde^2*blambdatilde + 3*n*zeta3*grho^4\
      *gsigma*lambdatilde^2*blambdasigma + 2*n*zeta3*grho^4*gsigma^2*\
      lambdatilde*bgsigma + 3/4*n*zeta3*grho^4*gsigma^2*lambdasigma*bgsigma - \
      3*n*zeta3*grho^4*gsigma^3*bgsigma - 9/4*n*zeta3*grho^4*lambdarho*\
      lambdatilde^2*blambdarho - 6*n*zeta3*grho^4*lambdarho*gsigma*lambdatilde\
      *blambdarho + 2*n*zeta3*grho^4*lambdarho*gsigma^2*bgrho + 5/4*n*zeta3*\
      grho^4*lambdarho^2*lambdatilde*blambdatilde + 1/4*n*zeta3*grho^4*\
      lambdarho^2*gsigma*blambdatilde + 3/4*n*zeta3*grho^4*lambdarho^3*\
      blambdarho + 3*n*zeta3*grho^5*gsigma*lambdatilde*bgrho - 3*n*zeta3*\
      grho^5*gsigma^2*bgrho - n*zeta3*grho^5*lambdarho*lambdatilde*\
      blambdatilde - n*zeta3*grho^5*lambdarho*gsigma*bgsigma - 15/4*n*zeta3*\
      grho^5*lambdarho^2*blambdarho - 1/2*n*zeta3*grho^6*lambdatilde*\
      blambdatilde - 9/8*n*zeta3*grho^6*lambdatilde*bgsigma + 2*n*zeta3*grho^6\
      *gsigma*bgsigma - 3/2*n*zeta3*grho^6*lambdarho*blambdarho - 5/8*n*zeta3*\
      grho^6*lambdarho*bgrho + 1/2*n*zeta3*grho^7*bgrho + 149/648*n*m*gsigma^2\
      *lambdatilde^5*blambdatilde + 5/216*n*m*gsigma^2*lambdatilde^5*\
      blambdasigma + 133/648*n*m*gsigma^2*lambdasigma*lambdatilde^4*\
      blambdatilde - 113/144*n*m*gsigma^2*lambdasigma*lambdatilde^4*\
      blambdasigma + 853/2592*n*m*gsigma^2*lambdasigma^2*lambdatilde^3*\
      blambdatilde + 47/96*n*m*gsigma^2*lambdasigma^2*lambdatilde^3*\
      blambdasigma + 125/2592*n*m*gsigma^2*lambdasigma^3*lambdatilde^2*\
      blambdatilde - 11/144*n*m*gsigma^2*lambdasigma^3*lambdatilde^2*\
      blambdasigma + 301/864*n*m*gsigma^2*lambdasigma^5*blambdasigma + 1/2*n*m\
      *gsigma^3*lambdatilde^4*blambdatilde + 21/16*n*m*gsigma^3*lambdatilde^4*\
      blambdasigma - 7/144*n*m*gsigma^3*lambdasigma*lambdatilde^3*blambdatilde\
       - 15/8*n*m*gsigma^3*lambdasigma*lambdatilde^3*blambdasigma + 37/432*n*m\
      *gsigma^3*lambdasigma^2*lambdatilde^2*blambdatilde + 47/96*n*m*gsigma^3*\
      lambdasigma^2*lambdatilde^2*blambdasigma + 11/32*n*m*gsigma^3*\
      lambdasigma^4*blambdasigma - 961/2592*n*m*gsigma^4*lambdatilde^3*\
      blambdatilde + 21/16*n*m*gsigma^4*lambdatilde^3*blambdasigma + 47/432*n*\
      m*gsigma^4*lambdatilde^3*bgsigma - 163/81*n*m*gsigma^4*lambdasigma*\
      lambdatilde^2*blambdatilde - 113/144*n*m*gsigma^4*lambdasigma*\
      lambdatilde^2*blambdasigma - 11/288*n*m*gsigma^4*lambdasigma*\
      lambdatilde^2*bgsigma - 6439/864*n*m*gsigma^4*lambdasigma^3*blambdasigma\
       + 125/2592*n*m*gsigma^4*lambdasigma^3*bgsigma + 25/72*n*m*gsigma^5*\
      lambdatilde^2*blambdatilde + 5/216*n*m*gsigma^5*lambdatilde^2*\
      blambdasigma + 83/864*n*m*gsigma^5*lambdatilde^2*bgsigma - 505/432*n*m*\
      gsigma^5*lambdasigma^2*blambdasigma + 1075/2592*n*m*gsigma^5*\
      lambdasigma^2*bgsigma - 59/18*n*m*gsigma^6*lambdasigma*blambdasigma - \
      4711/2592*n*m*gsigma^6*lambdasigma*bgsigma - 713/432*n*m*gsigma^7*\
      blambdasigma + 325/648*n*m*gsigma^7*bgsigma + 16/27*n*m*lambdarho*\
      gsigma^2*lambdatilde^4*blambdarho + 55/72*n*m*lambdarho*gsigma^2*\
      lambdasigma*lambdatilde^3*blambdarho - 119/864*n*m*lambdarho*gsigma^2*\
      lambdasigma^2*lambdatilde^2*blambdarho - 5/24*n*m*lambdarho*gsigma^3*\
      lambdatilde^3*blambdarho + 23/48*n*m*lambdarho*gsigma^3*lambdasigma*\
      lambdatilde^2*blambdarho - 97/864*n*m*lambdarho*gsigma^4*lambdatilde^2*\
      blambdarho + 151/864*n*m*lambdarho^2*gsigma^2*lambdatilde^3*blambdatilde\
       + 49/1728*n*m*lambdarho^2*gsigma^2*lambdasigma*lambdatilde^2*\
      blambdatilde + 115/1728*n*m*lambdarho^2*gsigma^3*lambdatilde^2*\
      blambdatilde + 67/432*n*m*lambdarho^3*gsigma^2*lambdatilde^2*blambdarho\
       - 53/1296*n*m*grho*gsigma^3*lambdatilde^3*bgrho + 77/432*n*m*grho*\
      gsigma^3*lambdasigma*lambdatilde^2*bgrho - 119/1296*n*m*grho*gsigma^3*\
      lambdasigma^2*lambdatilde*bgrho + 529/864*n*m*grho*gsigma^4*\
      lambdatilde^2*bgrho + 157/216*n*m*grho*gsigma^4*lambdasigma*lambdatilde*\
      bgrho - 119/2592*n*m*grho*gsigma^4*lambdasigma^2*bgrho - 31/48*n*m*grho*\
      gsigma^5*lambdatilde*bgrho + 73/216*n*m*grho*gsigma^5*lambdasigma*bgrho\
       + 449/1296*n*m*grho*gsigma^6*bgrho - 83/1728*n*m*grho*lambdarho^2*\
      gsigma^3*lambdatilde*bgrho + 11/162*n*m*grho^2*lambdatilde^5*\
      blambdatilde + 37/1728*n*m*grho^2*lambdatilde^5*blambdasigma - 271/5184*\
      n*m*grho^2*lambdasigma*lambdatilde^4*blambdatilde + 35/576*n*m*grho^2*\
      lambdasigma*lambdatilde^4*blambdasigma + 17/48*n*m*grho^2*lambdasigma^2*\
      lambdatilde^3*blambdasigma - 19/216*n*m*grho^2*lambdasigma^3*\
      lambdatilde^2*blambdasigma + 143/576*n*m*grho^2*gsigma*lambdatilde^4*\
      blambdatilde + 71/96*n*m*grho^2*gsigma*lambdatilde^4*blambdasigma + 11/\
      216*n*m*grho^2*gsigma*lambdasigma*lambdatilde^3*blambdatilde - 5/16*n*m*\
      grho^2*gsigma*lambdasigma*lambdatilde^3*blambdasigma - 3/16*n*m*grho^2*\
      gsigma*lambdasigma^2*lambdatilde^2*blambdasigma + 23/96*n*m*grho^2*\
      gsigma*lambdasigma^3*lambdatilde*blambdasigma - 4897/5184*n*m*grho^2*\
      gsigma^2*lambdatilde^3*blambdatilde - 5707/1728*n*m*grho^2*gsigma^2*\
      lambdatilde^3*blambdasigma + 55/648*n*m*grho^2*gsigma^2*lambdatilde^3*\
      bgsigma + 121/1296*n*m*grho^2*gsigma^2*lambdasigma*lambdatilde^2*\
      blambdatilde - 25/8*n*m*grho^2*gsigma^2*lambdasigma*lambdatilde^2*\
      blambdasigma + 11/324*n*m*grho^2*gsigma^2*lambdasigma*lambdatilde^2*\
      bgsigma - 93/32*n*m*grho^2*gsigma^2*lambdasigma^2*lambdatilde*\
      blambdasigma - 97/1728*n*m*grho^2*gsigma^2*lambdasigma^3*blambdasigma + \
      35/216*n*m*grho^2*gsigma^3*lambdatilde^2*blambdatilde - 1405/432*n*m*\
      grho^2*gsigma^3*lambdatilde^2*blambdasigma - 115/1296*n*m*grho^2*\
      gsigma^3*lambdatilde^2*bgsigma - 5/16*n*m*grho^2*gsigma^3*lambdasigma*\
      lambdatilde*blambdasigma + 55/432*n*m*grho^2*gsigma^3*lambdasigma*\
      lambdatilde*bgsigma + 25/48*n*m*grho^2*gsigma^3*lambdasigma^2*\
      blambdasigma - 203/144*n*m*grho^2*gsigma^4*lambdatilde*blambdasigma - \
      2663/5184*n*m*grho^2*gsigma^4*lambdatilde*bgsigma - 505/288*n*m*grho^2*\
      gsigma^4*lambdasigma*blambdasigma - 53/1296*n*m*grho^2*gsigma^4*\
      lambdasigma*bgsigma - 713/432*n*m*grho^2*gsigma^5*blambdasigma + 379/\
      1296*n*m*grho^2*gsigma^5*bgsigma - 119/1728*n*m*grho^2*lambdarho*\
      lambdatilde^4*blambdarho + 11/144*n*m*grho^2*lambdarho*gsigma*\
      lambdatilde^3*blambdarho - 97/1728*n*m*grho^2*lambdarho*gsigma^2*\
      lambdatilde^2*blambdarho + 77/1296*n*m*grho^2*lambdarho*gsigma^2*\
      lambdatilde^2*bgrho + 11/54*n*m*grho^2*lambdarho*gsigma^3*lambdatilde*\
      bgrho + 187/5184*n*m*grho^2*lambdarho*gsigma^4*bgrho + 167/648*n*m*\
      grho^2*lambdarho^2*lambdatilde^3*blambdatilde - 301/864*n*m*grho^2*\
      lambdarho^2*lambdatilde^3*blambdasigma + 29/324*n*m*grho^2*lambdarho^2*\
      lambdasigma*lambdatilde^2*blambdatilde + 2/9*n*m*grho^2*lambdarho^2*\
      gsigma*lambdatilde^2*blambdatilde - 7/96*n*m*grho^2*lambdarho^2*gsigma*\
      lambdatilde^2*blambdasigma + 25/1728*n*m*grho^2*lambdarho^2*gsigma*\
      lambdasigma*lambdatilde*blambdatilde - 3677/3456*n*m*grho^2*lambdarho^2*\
      gsigma^2*lambdatilde*blambdatilde + 19/36*n*m*grho^2*lambdarho^2*\
      gsigma^2*lambdatilde*blambdasigma - 47/192*n*m*grho^2*lambdarho^2*\
      gsigma^2*lambdasigma*blambdatilde + 25/288*n*m*grho^2*lambdarho^2*\
      gsigma^3*blambdatilde + 5/216*n*m*grho^2*lambdarho^2*gsigma^3*\
      blambdasigma + 2165/6912*n*m*grho^2*lambdarho^3*lambdatilde^2*blambdarho\
       + 25/72*n*m*grho^2*lambdarho^3*gsigma*lambdatilde*blambdarho - 97/6912*\
      n*m*grho^2*lambdarho^3*gsigma^2*blambdarho + 55/864*n*m*grho^2*\
      lambdarho^4*lambdatilde*blambdatilde - 67/2304*n*m*grho^2*lambdarho^4*\
      gsigma*blambdatilde + 139/4608*n*m*grho^2*lambdarho^5*blambdarho - 47/\
      576*n*m*grho^3*lambdatilde^4*blambdarho + 113/288*n*m*grho^3*gsigma*\
      lambdatilde^3*blambdarho - 271/5184*n*m*grho^3*gsigma*lambdatilde^3*\
      bgrho - 5/432*n*m*grho^3*gsigma^2*lambdatilde^2*blambdarho + 79/2592*n*m\
      *grho^3*gsigma^2*lambdatilde^2*bgrho + 83/648*n*m*grho^3*gsigma^3*\
      lambdatilde*bgrho + 125/2592*n*m*grho^3*gsigma^4*bgrho - 1/8*n*m*grho^3*\
      lambdarho*lambdatilde^3*blambdatilde - 13/48*n*m*grho^3*lambdarho*\
      lambdatilde^3*blambdasigma + 23/576*n*m*grho^3*lambdarho*lambdasigma*\
      lambdatilde^2*blambdatilde - 821/216*n*m*grho^3*lambdarho*gsigma*\
      lambdatilde^2*blambdatilde + 31/8*n*m*grho^3*lambdarho*gsigma*\
      lambdatilde^2*blambdasigma - 43/48*n*m*grho^3*lambdarho*gsigma*\
      lambdasigma*lambdatilde*blambdatilde - 85/72*n*m*grho^3*lambdarho*\
      gsigma^2*lambdatilde*blambdatilde + 15/4*n*m*grho^3*lambdarho*gsigma^2*\
      lambdatilde*blambdasigma + 25/96*n*m*grho^3*lambdarho*gsigma^2*\
      lambdasigma*blambdatilde - 505/864*n*m*grho^3*lambdarho*gsigma^3*\
      blambdatilde - 11/48*n*m*grho^3*lambdarho*gsigma^3*blambdasigma + 329/\
      1152*n*m*grho^3*lambdarho^2*lambdatilde^2*blambdarho - 1289/288*n*m*\
      grho^3*lambdarho^2*gsigma*lambdatilde*blambdarho + 11/162*n*m*grho^3*\
      lambdarho^2*gsigma*lambdatilde*bgrho + 25/192*n*m*grho^3*lambdarho^2*\
      gsigma^2*blambdarho + 61/1728*n*m*grho^3*lambdarho^2*gsigma^2*bgrho + \
      143/1152*n*m*grho^3*lambdarho^3*lambdatilde*blambdatilde - 1159/3456*n*m\
      *grho^3*lambdarho^3*gsigma*blambdatilde + 5/64*n*m*grho^3*lambdarho^4*\
      blambdarho - 275/324*n*m*grho^4*lambdatilde^3*blambdatilde + 1729/1152*n\
      *m*grho^4*lambdatilde^3*blambdasigma + 23/1296*n*m*grho^4*lambdatilde^3*\
      bgsigma - 157/1296*n*m*grho^4*lambdasigma*lambdatilde^2*blambdatilde - \
      25/864*n*m*grho^4*lambdasigma*lambdatilde^2*bgsigma + 17/48*n*m*grho^4*\
      gsigma*lambdatilde^2*blambdatilde - 69/64*n*m*grho^4*gsigma*\
      lambdatilde^2*blambdasigma + 743/2592*n*m*grho^4*gsigma*lambdatilde^2*\
      bgsigma - 13/36*n*m*grho^4*gsigma*lambdasigma*lambdatilde*blambdatilde\
       + 149/432*n*m*grho^4*gsigma*lambdasigma*lambdatilde*bgsigma - 25/108*n*\
      m*grho^4*gsigma^2*lambdatilde*blambdatilde + 109/192*n*m*grho^4*gsigma^2\
      *lambdatilde*blambdasigma - 1127/1296*n*m*grho^4*gsigma^2*lambdatilde*\
      bgsigma - 433/864*n*m*grho^4*gsigma^2*lambdasigma*blambdatilde - 4187/\
      5184*n*m*grho^4*gsigma^2*lambdasigma*bgsigma - 5/72*n*m*grho^4*gsigma^3*\
      blambdatilde + 311/576*n*m*grho^4*gsigma^3*blambdasigma + 217/1296*n*m*\
      grho^4*gsigma^3*bgsigma - 707/432*n*m*grho^4*lambdarho*lambdatilde^2*\
      blambdarho + 17/648*n*m*grho^4*lambdarho*lambdatilde^2*bgrho + 2/3*n*m*\
      grho^4*lambdarho*gsigma*lambdatilde*blambdarho + 25/108*n*m*grho^4*\
      lambdarho*gsigma*lambdatilde*bgrho - 313/576*n*m*grho^4*lambdarho*\
      gsigma^2*blambdarho - 2537/2592*n*m*grho^4*lambdarho*gsigma^2*bgrho - \
      2657/2304*n*m*grho^4*lambdarho^2*lambdatilde*blambdatilde + 125/6912*n*m\
      *grho^4*lambdarho^2*lambdatilde*bgsigma - 491/1728*n*m*grho^4*\
      lambdarho^2*gsigma*blambdatilde - 1373/6912*n*m*grho^4*lambdarho^2*\
      gsigma*bgsigma - 11633/13824*n*m*grho^4*lambdarho^3*blambdarho + 85/\
      20736*n*m*grho^4*lambdarho^3*bgrho - 229/432*n*m*grho^5*lambdatilde^2*\
      blambdarho + 1/288*n*m*grho^5*lambdatilde^2*bgrho + 79/288*n*m*grho^5*\
      gsigma*lambdatilde*blambdarho - 17/54*n*m*grho^5*gsigma*lambdatilde*\
      bgrho + 623/864*n*m*grho^5*gsigma^2*blambdarho + 4313/5184*n*m*grho^5*\
      gsigma^2*bgrho + 35/192*n*m*grho^5*lambdarho*lambdatilde*blambdatilde + \
      17/48*n*m*grho^5*lambdarho*lambdatilde*bgsigma + 97/1152*n*m*grho^5*\
      lambdarho*gsigma*blambdatilde - 13/288*n*m*grho^5*lambdarho*gsigma*\
      bgsigma + 47/384*n*m*grho^5*lambdarho^2*blambdarho + 1639/20736*n*m*\
      grho^5*lambdarho^2*bgrho + 17/216*n*m*grho^6*lambdatilde*blambdatilde - \
      1661/2592*n*m*grho^6*lambdatilde*bgsigma - 419/576*n*m*grho^6*gsigma*\
      blambdatilde - 361/10368*n*m*grho^6*gsigma*bgsigma + 9/16*n*m*grho^6*\
      lambdarho*blambdarho - 1385/6912*n*m*grho^6*lambdarho*bgrho - 737/864*n*\
      m*grho^7*blambdarho - 1271/10368*n*m*grho^7*bgrho + n*m*zeta3*gsigma^3*\
      lambdasigma*lambdatilde^3*blambdatilde + n*m*zeta3*gsigma^3*\
      lambdasigma^4*blambdasigma - 2*n*m*zeta3*gsigma^4*lambdatilde^3*\
      blambdatilde + 3/2*n*m*zeta3*gsigma^4*lambdasigma*lambdatilde^2*\
      blambdatilde - 3/2*n*m*zeta3*gsigma^4*lambdasigma^3*blambdasigma - 3*n*m\
      *zeta3*gsigma^5*lambdasigma^2*blambdasigma + 5/2*n*m*zeta3*gsigma^6*\
      lambdasigma*bgsigma - 2*n*m*zeta3*gsigma^7*bgsigma + n*m*zeta3*lambdarho\
      *gsigma^3*lambdatilde^3*blambdarho + n*m*zeta3*grho*gsigma^5*lambdatilde\
      *bgrho + 3/2*n*m*zeta3*grho^2*gsigma*lambdasigma*lambdatilde^3*\
      blambdasigma + 3/4*n*m*zeta3*grho^2*gsigma^2*lambdatilde^3*blambdatilde\
       - 21/4*n*m*zeta3*grho^2*gsigma^2*lambdasigma*lambdatilde^2*blambdasigma\
       + 9/4*n*m*zeta3*grho^2*gsigma^2*lambdasigma^2*lambdatilde*blambdasigma\
       - 3*n*m*zeta3*grho^2*gsigma^3*lambdasigma*lambdatilde*blambdasigma + 3/\
      4*n*m*zeta3*grho^2*gsigma^4*lambdatilde*bgsigma + 1/2*n*m*zeta3*grho^2*\
      lambdarho^2*gsigma*lambdatilde^2*blambdatilde + 1/4*n*m*zeta3*grho^2*\
      lambdarho^2*gsigma*lambdasigma*lambdatilde*blambdatilde - n*m*zeta3*\
      grho^2*lambdarho^2*gsigma^2*lambdatilde*blambdatilde + 1/8*n*m*zeta3*\
      grho^2*lambdarho^2*gsigma^2*lambdasigma*blambdatilde + 3/8*n*m*zeta3*\
      grho^2*lambdarho^3*gsigma*lambdatilde*blambdarho + 1/2*n*m*zeta3*grho^3*\
      lambdarho*lambdatilde^3*blambdatilde - n*m*zeta3*grho^3*lambdarho*\
      lambdatilde^3*blambdasigma - 3/4*n*m*zeta3*grho^3*lambdarho*gsigma*\
      lambdatilde^2*blambdatilde + 3*n*m*zeta3*grho^3*lambdarho*gsigma*\
      lambdatilde^2*blambdasigma - 1/2*n*m*zeta3*grho^3*lambdarho*gsigma*\
      lambdasigma*lambdatilde*blambdatilde - n*m*zeta3*grho^3*lambdarho*\
      gsigma^2*lambdatilde*blambdatilde - 1/2*n*m*zeta3*grho^3*lambdarho*\
      gsigma^2*lambdasigma*blambdatilde + 3/8*n*m*zeta3*grho^3*lambdarho^2*\
      lambdatilde^2*blambdarho + 3/8*n*m*zeta3*grho^3*lambdarho^2*gsigma*\
      lambdatilde*blambdarho + 3/16*n*m*zeta3*grho^3*lambdarho^3*lambdatilde*\
      blambdatilde - 1/8*n*m*zeta3*grho^3*lambdarho^3*gsigma*blambdatilde + 3/\
      32*n*m*zeta3*grho^3*lambdarho^4*blambdarho - n*m*zeta3*grho^4*\
      lambdatilde^3*blambdatilde - 3/8*n*m*zeta3*grho^4*lambdatilde^3*\
      blambdasigma - n*m*zeta3*grho^4*gsigma*lambdatilde^2*blambdatilde + 3/4*\
      n*m*zeta3*grho^4*gsigma*lambdatilde^2*blambdasigma + n*m*zeta3*grho^4*\
      gsigma*lambdasigma*lambdatilde*blambdatilde + 2*n*m*zeta3*grho^4*\
      gsigma^2*lambdatilde*bgsigma + 1/2*n*m*zeta3*grho^4*gsigma^2*lambdasigma\
      *blambdatilde + 3/4*n*m*zeta3*grho^4*gsigma^2*lambdasigma*bgsigma - 3*n*\
      m*zeta3*grho^4*gsigma^3*bgsigma - 3/2*n*m*zeta3*grho^4*lambdarho*\
      lambdatilde^2*blambdarho + n*m*zeta3*grho^4*lambdarho*gsigma^2*bgrho - 5/\
      16*n*m*zeta3*grho^4*lambdarho^2*lambdatilde*blambdatilde - 1/8*n*m*zeta3\
      *grho^4*lambdarho^2*gsigma*blambdatilde - 9/32*n*m*zeta3*grho^4*\
      lambdarho^3*blambdarho + 3/2*n*m*zeta3*grho^5*lambdatilde^2*blambdarho\
       + 3/2*n*m*zeta3*grho^5*gsigma*lambdatilde*blambdarho + n*m*zeta3*grho^5\
      *gsigma*lambdatilde*bgrho - 3/2*n*m*zeta3*grho^5*gsigma^2*bgrho + 3/8*n*\
      m*zeta3*grho^5*lambdarho*gsigma*bgsigma + 3/16*n*m*zeta3*grho^5*\
      lambdarho^2*blambdarho - 1/4*n*m*zeta3*grho^6*lambdatilde*blambdatilde\
       + 1/2*n*m*zeta3*grho^6*lambdatilde*bgsigma + 1/2*n*m*zeta3*grho^6*\
      gsigma*blambdatilde - 3/4*n*m*zeta3*grho^6*gsigma*bgsigma - 3/8*n*m*\
      zeta3*grho^6*lambdarho*blambdarho + 5/16*n*m*zeta3*grho^6*lambdarho*\
      bgrho + 3/4*n*m*zeta3*grho^7*blambdarho - 1/4*n*m*zeta3*grho^7*bgrho - \
      83/1728*n*m^2*gsigma^2*lambdatilde^5*blambdatilde - 5/432*n*m^2*gsigma^2\
      *lambdatilde^5*blambdasigma + 11/576*n*m^2*gsigma^2*lambdasigma*\
      lambdatilde^4*blambdatilde + 113/288*n*m^2*gsigma^2*lambdasigma*\
      lambdatilde^4*blambdasigma - 47/192*n*m^2*gsigma^2*lambdasigma^2*\
      lambdatilde^3*blambdasigma + 11/288*n*m^2*gsigma^2*lambdasigma^3*\
      lambdatilde^2*blambdasigma - 47/864*n*m^2*gsigma^3*lambdatilde^4*\
      blambdatilde - 21/32*n*m^2*gsigma^3*lambdatilde^4*blambdasigma + 15/16*n\
      *m^2*gsigma^3*lambdasigma*lambdatilde^3*blambdasigma - 47/192*n*m^2*\
      gsigma^3*lambdasigma^2*lambdatilde^2*blambdasigma - 21/32*n*m^2*gsigma^4\
      *lambdatilde^3*blambdasigma - 47/864*n*m^2*gsigma^4*lambdatilde^3*\
      bgsigma + 113/288*n*m^2*gsigma^4*lambdasigma*lambdatilde^2*blambdasigma\
       + 11/576*n*m^2*gsigma^4*lambdasigma*lambdatilde^2*bgsigma - 5/432*n*m^2\
      *gsigma^5*lambdatilde^2*blambdasigma - 83/1728*n*m^2*gsigma^5*\
      lambdatilde^2*bgsigma + 11/576*n*m^2*lambdarho*gsigma^2*lambdatilde^4*\
      blambdarho + 151/1728*n*m^2*lambdarho^2*gsigma^2*lambdatilde^3*\
      blambdatilde + 49/3456*n*m^2*lambdarho^2*gsigma^2*lambdasigma*\
      lambdatilde^2*blambdatilde + 115/3456*n*m^2*lambdarho^2*gsigma^3*\
      lambdatilde^2*blambdatilde + 19/6912*n*m^2*lambdarho^3*gsigma^2*\
      lambdatilde^2*blambdarho + 11/864*n*m^2*grho*gsigma^3*lambdatilde^3*\
      bgrho + 11/1728*n*m^2*grho*gsigma^4*lambdatilde^2*bgrho - 83/3456*n*m^2*\
      grho*lambdarho^2*gsigma^3*lambdatilde*bgrho + 11/162*n*m^2*grho^2*\
      lambdatilde^5*blambdatilde + 37/1728*n*m^2*grho^2*lambdatilde^5*\
      blambdasigma - 271/5184*n*m^2*grho^2*lambdasigma*lambdatilde^4*\
      blambdatilde + 35/576*n*m^2*grho^2*lambdasigma*lambdatilde^4*\
      blambdasigma + 17/48*n*m^2*grho^2*lambdasigma^2*lambdatilde^3*\
      blambdasigma - 19/216*n*m^2*grho^2*lambdasigma^3*lambdatilde^2*\
      blambdasigma + 143/576*n*m^2*grho^2*gsigma*lambdatilde^4*blambdatilde + \
      71/96*n*m^2*grho^2*gsigma*lambdatilde^4*blambdasigma + 11/216*n*m^2*\
      grho^2*gsigma*lambdasigma*lambdatilde^3*blambdatilde - 5/16*n*m^2*grho^2\
      *gsigma*lambdasigma*lambdatilde^3*blambdasigma - 3/16*n*m^2*grho^2*\
      gsigma*lambdasigma^2*lambdatilde^2*blambdasigma + 23/96*n*m^2*grho^2*\
      gsigma*lambdasigma^3*lambdatilde*blambdasigma - 4897/5184*n*m^2*grho^2*\
      gsigma^2*lambdatilde^3*blambdatilde - 5707/1728*n*m^2*grho^2*gsigma^2*\
      lambdatilde^3*blambdasigma + 55/648*n*m^2*grho^2*gsigma^2*lambdatilde^3*\
      bgsigma + 121/1296*n*m^2*grho^2*gsigma^2*lambdasigma*lambdatilde^2*\
      blambdatilde - 25/8*n*m^2*grho^2*gsigma^2*lambdasigma*lambdatilde^2*\
      blambdasigma + 11/324*n*m^2*grho^2*gsigma^2*lambdasigma*lambdatilde^2*\
      bgsigma - 93/32*n*m^2*grho^2*gsigma^2*lambdasigma^2*lambdatilde*\
      blambdasigma - 97/1728*n*m^2*grho^2*gsigma^2*lambdasigma^3*blambdasigma\
       + 35/216*n*m^2*grho^2*gsigma^3*lambdatilde^2*blambdatilde - 1405/432*n*\
      m^2*grho^2*gsigma^3*lambdatilde^2*blambdasigma - 115/1296*n*m^2*grho^2*\
      gsigma^3*lambdatilde^2*bgsigma - 5/16*n*m^2*grho^2*gsigma^3*lambdasigma*\
      lambdatilde*blambdasigma + 55/432*n*m^2*grho^2*gsigma^3*lambdasigma*\
      lambdatilde*bgsigma + 25/48*n*m^2*grho^2*gsigma^3*lambdasigma^2*\
      blambdasigma - 203/144*n*m^2*grho^2*gsigma^4*lambdatilde*blambdasigma - \
      2663/5184*n*m^2*grho^2*gsigma^4*lambdatilde*bgsigma - 505/288*n*m^2*\
      grho^2*gsigma^4*lambdasigma*blambdasigma - 53/1296*n*m^2*grho^2*gsigma^4\
      *lambdasigma*bgsigma - 713/432*n*m^2*grho^2*gsigma^5*blambdasigma + 379/\
      1296*n*m^2*grho^2*gsigma^5*bgsigma - 119/1728*n*m^2*grho^2*lambdarho*\
      lambdatilde^4*blambdarho + 11/144*n*m^2*grho^2*lambdarho*gsigma*\
      lambdatilde^3*blambdarho - 97/1728*n*m^2*grho^2*lambdarho*gsigma^2*\
      lambdatilde^2*blambdarho + 77/2592*n*m^2*grho^2*lambdarho*gsigma^2*\
      lambdatilde^2*bgrho + 11/108*n*m^2*grho^2*lambdarho*gsigma^3*lambdatilde\
      *bgrho + 187/10368*n*m^2*grho^2*lambdarho*gsigma^4*bgrho + 301/2304*n*\
      m^2*grho^2*lambdarho^2*lambdatilde^3*blambdasigma + 7/256*n*m^2*grho^2*\
      lambdarho^2*gsigma*lambdatilde^2*blambdasigma - 19/96*n*m^2*grho^2*\
      lambdarho^2*gsigma^2*lambdatilde*blambdasigma - 5/576*n*m^2*grho^2*\
      lambdarho^2*gsigma^3*blambdasigma + 139/13824*n*m^2*grho^2*lambdarho^4*\
      lambdatilde*blambdatilde - 37/2304*n*m^2*grho^2*lambdarho^4*gsigma*\
      blambdatilde + 17/55296*n*m^2*grho^2*lambdarho^5*blambdarho - 47/576*n*\
      m^2*grho^3*lambdatilde^4*blambdarho + 113/288*n*m^2*grho^3*gsigma*\
      lambdatilde^3*blambdarho - 271/5184*n*m^2*grho^3*gsigma*lambdatilde^3*\
      bgrho - 5/432*n*m^2*grho^3*gsigma^2*lambdatilde^2*blambdarho + 7/324*n*\
      m^2*grho^3*gsigma^2*lambdatilde^2*bgrho - 139/2592*n*m^2*grho^3*gsigma^3\
      *lambdatilde*bgrho - 313/5184*n*m^2*grho^3*gsigma^4*bgrho + 13/128*n*m^2\
      *grho^3*lambdarho*lambdatilde^3*blambdasigma - 93/64*n*m^2*grho^3*\
      lambdarho*gsigma*lambdatilde^2*blambdasigma - 45/32*n*m^2*grho^3*\
      lambdarho*gsigma^2*lambdatilde*blambdasigma + 11/128*n*m^2*grho^3*\
      lambdarho*gsigma^3*blambdasigma + 97/2304*n*m^2*grho^3*lambdarho^3*\
      lambdatilde*blambdatilde - 449/6912*n*m^2*grho^3*lambdarho^3*gsigma*\
      blambdatilde + 71/3072*n*m^2*grho^3*lambdarho^4*blambdarho - 3911/3456*n\
      *m^2*grho^4*lambdatilde^3*blambdasigma + 83/96*n*m^2*grho^4*gsigma*\
      lambdatilde^2*blambdasigma - 13/18*n*m^2*grho^4*gsigma^2*lambdatilde*\
      blambdasigma - 823/1728*n*m^2*grho^4*gsigma^3*blambdasigma - 41/192*n*\
      m^2*grho^4*lambdarho^2*lambdatilde*blambdatilde + 125/20736*n*m^2*grho^4\
      *lambdarho^2*lambdatilde*bgsigma - 89/2304*n*m^2*grho^4*lambdarho^2*\
      gsigma*blambdatilde - 1373/20736*n*m^2*grho^4*lambdarho^2*gsigma*bgsigma\
       - 221/1728*n*m^2*grho^4*lambdarho^3*blambdarho - 5/5184*n*m^2*grho^4*\
      lambdarho^3*bgrho + 35/576*n*m^2*grho^5*lambdarho*lambdatilde*\
      blambdatilde + 17/144*n*m^2*grho^5*lambdarho*lambdatilde*bgsigma + 601/\
      3456*n*m^2*grho^5*lambdarho*gsigma*blambdatilde - 13/864*n*m^2*grho^5*\
      lambdarho*gsigma*bgsigma + 1189/6912*n*m^2*grho^5*lambdarho^2*blambdarho\
       + 47/3456*n*m^2*grho^5*lambdarho^2*bgrho - 259/1728*n*m^2*grho^6*\
      lambdatilde*blambdatilde - 2245/10368*n*m^2*grho^6*lambdatilde*bgsigma\
       - 229/1728*n*m^2*grho^6*gsigma*blambdatilde - 1661/10368*n*m^2*grho^6*\
      gsigma*bgsigma - 7/288*n*m^2*grho^6*lambdarho*blambdarho + 139/10368*n*\
      m^2*grho^6*lambdarho*bgrho - 43/864*n*m^2*grho^7*blambdarho - 275/3456*n\
      *m^2*grho^7*bgrho + 3/2*n*m^2*zeta3*grho^2*gsigma*lambdasigma*\
      lambdatilde^3*blambdasigma + 3/4*n*m^2*zeta3*grho^2*gsigma^2*\
      lambdatilde^3*blambdatilde - 21/4*n*m^2*zeta3*grho^2*gsigma^2*\
      lambdasigma*lambdatilde^2*blambdasigma + 9/4*n*m^2*zeta3*grho^2*gsigma^2\
      *lambdasigma^2*lambdatilde*blambdasigma - 3*n*m^2*zeta3*grho^2*gsigma^3*\
      lambdasigma*lambdatilde*blambdasigma + 3/4*n*m^2*zeta3*grho^2*gsigma^4*\
      lambdatilde*bgsigma + 3/8*n*m^2*zeta3*grho^3*lambdarho*lambdatilde^3*\
      blambdasigma - 9/8*n*m^2*zeta3*grho^3*lambdarho*gsigma*lambdatilde^2*\
      blambdasigma + 1/32*n*m^2*zeta3*grho^3*lambdarho^3*lambdatilde*\
      blambdatilde + 3/8*n*m^2*zeta3*grho^4*lambdatilde^3*blambdasigma - 3/4*n\
      *m^2*zeta3*grho^4*gsigma*lambdatilde^2*blambdasigma - 1/8*n*m^2*zeta3*\
      grho^4*lambdarho^2*lambdatilde*blambdatilde + 1/8*n*m^2*zeta3*grho^5*\
      lambdarho*lambdatilde*blambdatilde + 1/8*n*m^2*zeta3*grho^5*lambdarho*\
      gsigma*bgsigma + 1/8*n*m^2*zeta3*grho^6*lambdatilde*bgsigma - 1/4*n*m^2*\
      zeta3*grho^6*gsigma*bgsigma - 83/1728*n*m^3*gsigma^2*lambdatilde^5*\
      blambdatilde - 5/432*n*m^3*gsigma^2*lambdatilde^5*blambdasigma + 11/576*\
      n*m^3*gsigma^2*lambdasigma*lambdatilde^4*blambdatilde + 113/288*n*m^3*\
      gsigma^2*lambdasigma*lambdatilde^4*blambdasigma - 47/192*n*m^3*gsigma^2*\
      lambdasigma^2*lambdatilde^3*blambdasigma + 11/288*n*m^3*gsigma^2*\
      lambdasigma^3*lambdatilde^2*blambdasigma - 47/864*n*m^3*gsigma^3*\
      lambdatilde^4*blambdatilde - 21/32*n*m^3*gsigma^3*lambdatilde^4*\
      blambdasigma + 15/16*n*m^3*gsigma^3*lambdasigma*lambdatilde^3*\
      blambdasigma - 47/192*n*m^3*gsigma^3*lambdasigma^2*lambdatilde^2*\
      blambdasigma - 21/32*n*m^3*gsigma^4*lambdatilde^3*blambdasigma - 47/864*\
      n*m^3*gsigma^4*lambdatilde^3*bgsigma + 113/288*n*m^3*gsigma^4*\
      lambdasigma*lambdatilde^2*blambdasigma + 11/576*n*m^3*gsigma^4*\
      lambdasigma*lambdatilde^2*bgsigma - 5/432*n*m^3*gsigma^5*lambdatilde^2*\
      blambdasigma - 83/1728*n*m^3*gsigma^5*lambdatilde^2*bgsigma + 11/576*n*\
      m^3*lambdarho*gsigma^2*lambdatilde^4*blambdarho + 11/864*n*m^3*grho*\
      gsigma^3*lambdatilde^3*bgrho + 11/1728*n*m^3*grho*gsigma^4*lambdatilde^2\
      *bgrho + 301/6912*n*m^3*grho^2*lambdarho^2*lambdatilde^3*blambdasigma + \
      7/768*n*m^3*grho^2*lambdarho^2*gsigma*lambdatilde^2*blambdasigma - 19/\
      288*n*m^3*grho^2*lambdarho^2*gsigma^2*lambdatilde*blambdasigma - 5/1728*\
      n*m^3*grho^2*lambdarho^2*gsigma^3*blambdasigma + 13/384*n*m^3*grho^3*\
      lambdarho*lambdatilde^3*blambdasigma - 31/64*n*m^3*grho^3*lambdarho*\
      gsigma*lambdatilde^2*blambdasigma - 15/32*n*m^3*grho^3*lambdarho*\
      gsigma^2*lambdatilde*blambdasigma + 11/384*n*m^3*grho^3*lambdarho*\
      gsigma^3*blambdasigma - 319/864*n*m^3*grho^4*lambdatilde^3*blambdasigma\
       + 41/192*n*m^3*grho^4*gsigma*lambdatilde^2*blambdasigma + 89/576*n*m^3*\
      grho^4*gsigma^2*lambdatilde*blambdasigma - 55/864*n*m^3*grho^4*gsigma^3*\
      blambdasigma + 1/8*n*m^3*zeta3*grho^3*lambdarho*lambdatilde^3*\
      blambdasigma - 3/8*n*m^3*zeta3*grho^3*lambdarho*gsigma*lambdatilde^2*\
      blambdasigma - 11/144*n^2*m^-1*grho^4*lambdarho^2*lambdatilde*\
      blambdatilde + 47/144*n^2*m^-1*grho^4*lambdarho^2*gsigma*blambdatilde - \
      11/96*n^2*m^-1*grho^4*lambdarho^3*blambdarho + 47/72*n^2*m^-1*grho^5*\
      lambdarho*lambdatilde*blambdatilde - 62/27*n^2*m^-1*grho^5*lambdarho*\
      gsigma*blambdatilde + 47/32*n^2*m^-1*grho^5*lambdarho^2*blambdarho - 383/\
      432*n^2*m^-1*grho^6*lambdatilde*blambdatilde - 11/576*n^2*m^-1*grho^6*\
      lambdatilde*bgsigma + 955/432*n^2*m^-1*grho^6*gsigma*blambdatilde + 59/\
      576*n^2*m^-1*grho^6*gsigma*bgsigma - 631/144*n^2*m^-1*grho^6*lambdarho*\
      blambdarho - 11/288*n^2*m^-1*grho^6*lambdarho*bgrho + 143/54*n^2*m^-1*\
      grho^7*blambdarho + 365/1728*n^2*m^-1*grho^7*bgrho + 11/576*n^2*grho^4*\
      lambdatilde^3*blambdatilde - 11/288*n^2*grho^4*lambdatilde^3*\
      blambdasigma + 11/1728*n^2*grho^4*lambdasigma*lambdatilde^2*blambdatilde\
       - 47/144*n^2*grho^4*gsigma*lambdatilde^2*blambdatilde + 47/96*n^2*\
      grho^4*gsigma*lambdatilde^2*blambdasigma - 47/432*n^2*grho^4*gsigma*\
      lambdasigma*lambdatilde*blambdatilde + 631/432*n^2*grho^4*gsigma^2*\
      lambdatilde*blambdatilde - 31/18*n^2*grho^4*gsigma^2*lambdatilde*\
      blambdasigma + 5/16*n^2*grho^4*gsigma^2*lambdasigma*blambdatilde - 7/4*\
      n^2*grho^4*gsigma^3*blambdatilde + 577/432*n^2*grho^4*gsigma^3*\
      blambdasigma + 11/192*n^2*grho^4*lambdarho*lambdatilde^2*blambdarho - 47/\
      72*n^2*grho^4*lambdarho*gsigma*lambdatilde*blambdarho + 15/16*n^2*grho^4\
      *lambdarho*gsigma^2*blambdarho + 11/576*n^2*grho^4*lambdarho^2*\
      lambdatilde*blambdatilde - 47/576*n^2*grho^4*lambdarho^2*gsigma*\
      blambdatilde + 11/576*n^2*grho^4*lambdarho^3*blambdarho - 47/144*n^2*\
      grho^5*lambdatilde^2*blambdarho + 383/144*n^2*grho^5*gsigma*lambdatilde*\
      blambdarho + 11/864*n^2*grho^5*gsigma*lambdatilde*bgrho - 21/8*n^2*\
      grho^5*gsigma^2*blambdarho - 47/432*n^2*grho^5*gsigma^2*bgrho - 47/288*\
      n^2*grho^5*lambdarho*lambdatilde*blambdatilde + 31/54*n^2*grho^5*\
      lambdarho*gsigma*blambdatilde - 47/192*n^2*grho^5*lambdarho^2*blambdarho\
       + 31/108*n^2*grho^6*lambdatilde*blambdatilde + 11/1152*n^2*grho^6*\
      lambdatilde*bgsigma - 577/864*n^2*grho^6*gsigma*blambdatilde - 59/1152*\
      n^2*grho^6*gsigma*bgsigma + 31/36*n^2*grho^6*lambdarho*blambdarho + 11/\
      1152*n^2*grho^6*lambdarho*bgrho - 577/864*n^2*grho^7*blambdarho - 59/\
      1152*n^2*grho^7*bgrho + 11/864*n^2*m*grho^2*gsigma^2*lambdatilde^3*\
      blambdatilde + 11/864*n^2*m*grho^2*gsigma^2*lambdasigma*lambdatilde^2*\
      blambdatilde - 47/216*n^2*m*grho^2*gsigma^3*lambdatilde^2*blambdatilde\
       - 47/216*n^2*m*grho^2*gsigma^3*lambdasigma*lambdatilde*blambdatilde + \
      31/27*n^2*m*grho^2*gsigma^4*lambdatilde*blambdatilde + 113/432*n^2*m*\
      grho^2*gsigma^4*lambdasigma*blambdatilde - 199/432*n^2*m*grho^2*gsigma^5\
      *blambdatilde + 11/288*n^2*m*grho^2*lambdarho*gsigma^2*lambdatilde^2*\
      blambdarho - 47/144*n^2*m*grho^2*lambdarho*gsigma^3*lambdatilde*\
      blambdarho - 47/288*n^2*m*grho^3*gsigma^2*lambdatilde^2*blambdarho + 113/\
      144*n^2*m*grho^3*gsigma^3*lambdatilde*blambdarho + 11/864*n^2*m*grho^3*\
      gsigma^3*lambdatilde*bgrho - 5/216*n^2*m*grho^3*gsigma^4*blambdarho - 47/\
      432*n^2*m*grho^3*gsigma^4*bgrho + 11/576*n^2*m*grho^4*lambdatilde^3*\
      blambdasigma - 47/192*n^2*m*grho^4*gsigma*lambdatilde^2*blambdasigma + \
      31/36*n^2*m*grho^4*gsigma^2*lambdatilde*blambdasigma - 577/864*n^2*m*\
      grho^4*gsigma^3*blambdasigma + 11/1152*n^2*m*grho^4*lambdarho^2*\
      lambdatilde*blambdatilde - 47/1152*n^2*m*grho^4*lambdarho^2*gsigma*\
      blambdatilde + 11/2304*n^2*m*grho^4*lambdarho^3*blambdarho - 47/576*n^2*\
      m*grho^5*lambdarho*lambdatilde*blambdatilde + 31/108*n^2*m*grho^5*\
      lambdarho*gsigma*blambdatilde - 47/768*n^2*m*grho^5*lambdarho^2*\
      blambdarho + 295/1728*n^2*m*grho^6*lambdatilde*blambdatilde + 11/1152*\
      n^2*m*grho^6*lambdatilde*bgsigma - 15/32*n^2*m*grho^6*gsigma*\
      blambdatilde - 59/1152*n^2*m*grho^6*gsigma*bgsigma + 295/1152*n^2*m*\
      grho^6*lambdarho*blambdarho + 11/2304*n^2*m*grho^6*lambdarho*bgrho - 319/\
      864*n^2*m*grho^7*blambdarho - 47/1728*n^2*m*grho^7*bgrho + 11/1728*n^2*\
      m^2*gsigma^4*lambdatilde^3*blambdatilde + 11/576*n^2*m^2*gsigma^4*\
      lambdasigma*lambdatilde^2*blambdatilde + 11/288*n^2*m^2*gsigma^4*\
      lambdasigma^3*blambdasigma - 47/432*n^2*m^2*gsigma^5*lambdatilde^2*\
      blambdatilde - 47/96*n^2*m^2*gsigma^5*lambdasigma^2*blambdasigma + 31/18\
      *n^2*m^2*gsigma^6*lambdasigma*blambdasigma + 11/576*n^2*m^2*gsigma^6*\
      lambdasigma*bgsigma - 577/432*n^2*m^2*gsigma^7*blambdasigma - 59/576*n^2\
      *m^2*gsigma^7*bgsigma + 11/576*n^2*m^2*lambdarho*gsigma^4*lambdatilde^2*\
      blambdarho + 11/864*n^2*m^2*grho*gsigma^5*lambdatilde*bgrho + 11/1728*\
      n^2*m^2*grho*gsigma^6*bgrho + 11/576*n^2*m^2*grho^4*lambdatilde^3*\
      blambdasigma - 47/192*n^2*m^2*grho^4*gsigma*lambdatilde^2*blambdasigma\
       + 31/36*n^2*m^2*grho^4*gsigma^2*lambdatilde*blambdasigma - 577/864*n^2*\
      m^2*grho^4*gsigma^3*blambdasigma + gamsigma3*lambdatilde*blambdatilde + 3*\
      gamsigma3*lambdasigma*blambdasigma + gamsigma3*gsigma*bgsigma + 2*gamPhi3*\
      gsigma*bgsigma + 2*gamPhi3*grho*bgrho + 2*gamrho3*lambdatilde*\
      blambdatilde + 3*gamrho3*lambdarho*blambdarho + gamrho3*grho*bgrho;


==> anc/Results_on_C_T_in_4-epsilon_Dimensions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     22302,        692]
NotebookOptionsPosition[     21368,        656]
NotebookOutlinePosition[     21721,        672]
CellTagsIndexPosition[     21678,        669]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "T"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " at the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", "n", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " fixed point"
}], "Section",
 CellChangeTimes->{{3.708759622404228*^9, 3.708759627433538*^9}}],

Cell[BoxData[
 RowBox[{"CT1", "=", 
  RowBox[{"{", 
   RowBox[{"n", "-", 
    FractionBox[
     RowBox[{"5", " ", "n", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"8", "+", "n"}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1708", "+", 
        RowBox[{"382", " ", "n"}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], 
     RowBox[{"36", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"8", "+", "n"}], ")"}], "4"]}]]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.708759612669877*^9, 3.708759613626668*^9}, 
   3.708761525565473*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "T"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " at the hypercubic fixed points"
}], "Section",
 CellChangeTimes->{{3.7087596936055202`*^9, 3.708759704674931*^9}}],

Cell[TextData[{
 "The first element of the list corresponds to the ",
 Cell[BoxData[
  FormBox["+", TraditionalForm]]],
 " and the second to the ",
 Cell[BoxData[
  FormBox["-", TraditionalForm]]],
 " fixed point."
}], "Text",
 CellChangeTimes->{{3.7071282332964354`*^9, 3.707128261185766*^9}, {
  3.7071283227015553`*^9, 3.707128327836968*^9}, {3.7071283798428707`*^9, 
  3.707128388022027*^9}, {3.70875989766463*^9, 3.708759912547347*^9}}],

Cell[BoxData[
 RowBox[{"CT2", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"n", "-", 
     FractionBox[
      RowBox[{"5", " ", "n", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "324"], "-", 
     FractionBox[
      RowBox[{"233", " ", "n", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], "8748"]}], ",", 
    RowBox[{"n", "-", 
     FractionBox[
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{"324", " ", "n"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2120"}], "+", 
         RowBox[{"2160", " ", "n"}], "-", 
         RowBox[{"84", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"233", " ", 
          SuperscriptBox["n", "3"]}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"8748", " ", 
       SuperscriptBox["n", "3"]}]]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7087597114149733`*^9, 3.708759712337487*^9}, 
   3.708761551925209*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "T"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " at the hypertetrahedral fixed points"
}], "Section",
 CellChangeTimes->{{3.708759724658429*^9, 3.7087597298981867`*^9}}],

Cell[TextData[{
 "The first element of the list corresponds to the ",
 Cell[BoxData[
  FormBox["+", TraditionalForm]]],
 " and the second to the ",
 Cell[BoxData[
  FormBox["-", TraditionalForm]]],
 " fixed point."
}], "Text",
 CellChangeTimes->{{3.7071282332964354`*^9, 3.707128261185766*^9}, {
  3.7071283227015553`*^9, 3.707128327836968*^9}, {3.7071283798428707`*^9, 
  3.707128388022027*^9}, {3.70875989766463*^9, 3.708759912547347*^9}}],

Cell[BoxData[
 RowBox[{"CT3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"n", "-", 
     FractionBox[
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"11", "-", 
         RowBox[{"6", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{"324", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"8", "-", 
          RowBox[{"5", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"178372", "-", 
         RowBox[{"312222", " ", "n"}], "+", 
         RowBox[{"239775", " ", 
          SuperscriptBox["n", "2"]}], "-", 
         RowBox[{"103188", " ", 
          SuperscriptBox["n", "3"]}], "+", 
         RowBox[{"26256", " ", 
          SuperscriptBox["n", "4"]}], "-", 
         RowBox[{"3738", " ", 
          SuperscriptBox["n", "5"]}], "+", 
         RowBox[{"233", " ", 
          SuperscriptBox["n", "6"]}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"8748", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"8", "-", 
          RowBox[{"5", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}], ")"}], "4"]}]]}], ",", 
    RowBox[{"n", "-", 
     FractionBox[
      RowBox[{"5", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", "n"}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{"324", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "n"}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"15359", "+", 
         RowBox[{"11763", " ", "n"}], "+", 
         RowBox[{"2469", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"233", " ", 
          SuperscriptBox["n", "3"]}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"8748", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "n"}], ")"}], "4"]}]]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7087597355017567`*^9, 3.708759736605172*^9}, {
   3.7087598891632442`*^9, 3.7087598936830883`*^9}, 3.7087615784774017`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "T"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " at the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"M", " ", "N"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " fixed points"
}], "Section",
 CellChangeTimes->{{3.7087594686782503`*^9, 3.7087595051392927`*^9}, {
  3.708760083040779*^9, 3.708760106234124*^9}}],

Cell[BoxData[
 RowBox[{"CT4", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"m", " ", "n"}], "-", 
     FractionBox[
      RowBox[{"5", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], " ", "n", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"8", "+", "m"}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1708", "+", 
         RowBox[{"382", " ", "m"}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", "n", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"36", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"8", "+", "m"}], ")"}], "4"]}]]}], ",", 
    RowBox[{
     RowBox[{"m", " ", "n"}], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"16", "-", 
         RowBox[{"10", " ", "m"}], "+", 
         RowBox[{"2", " ", "m", " ", "n"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "n"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"16", "-", 
          RowBox[{"16", " ", "m"}], "+", 
          RowBox[{"8", " ", "m", " ", "n"}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", "n"}]}], ")"}], "2"]}]], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"90112", "-", 
          RowBox[{"328704", " ", "m"}], "+", 
          RowBox[{"243072", " ", 
           SuperscriptBox["m", "2"]}], "-", 
          RowBox[{"61720", " ", 
           SuperscriptBox["m", "3"]}], "+", 
          RowBox[{"162816", " ", "m", " ", "n"}], "-", 
          RowBox[{"152064", " ", 
           SuperscriptBox["m", "2"], " ", "n"}], "+", 
          RowBox[{"34056", " ", 
           SuperscriptBox["m", "3"], " ", "n"}], "+", 
          RowBox[{"13512", " ", 
           SuperscriptBox["m", "4"], " ", "n"}], "+", 
          RowBox[{"20352", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"11592", " ", 
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"10224", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"804", " ", 
           SuperscriptBox["m", "5"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"3416", " ", 
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"2472", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"396", " ", 
           SuperscriptBox["m", "5"], " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["m", "6"], " ", 
           SuperscriptBox["n", "3"]}]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "3"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"36", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"16", "-", 
           RowBox[{"16", " ", "m"}], "+", 
           RowBox[{"8", " ", "m", " ", "n"}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", "n"}]}], ")"}], "4"]}], 
       ")"}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7087601140075502`*^9, 3.708760116213546*^9}, {
  3.708761609652624*^9, 3.708761616982862*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "T"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " at the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"O", "(", "m", ")"}], "\[Cross]", 
    RowBox[{"O", "(", "n", ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " fixed points"
}], "Section",
 CellChangeTimes->{{3.7087594686782503`*^9, 3.7087595051392927`*^9}, 
   3.708760109033968*^9}],

Cell[TextData[{
 "The first element of the list corresponds to the ",
 Cell[BoxData[
  FormBox["+", TraditionalForm]]],
 " and the second to the ",
 Cell[BoxData[
  FormBox["-", TraditionalForm]]],
 " fixed point. We go up to order ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", 
    SuperscriptBox["n", "3"]}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.7071282332964354`*^9, 3.707128261185766*^9}, {
  3.7071283227015553`*^9, 3.707128327836968*^9}, {3.7071283798428707`*^9, 
  3.707128388022027*^9}, {3.708759915618539*^9, 3.7087599170249367`*^9}}],

Cell[BoxData[
 RowBox[{"CT5", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"m", " ", "n"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "24"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "m"}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2560"}], "+", 
            RowBox[{"2464", " ", "m"}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["m", "2"]}], "-", 
            RowBox[{"480", " ", 
             SuperscriptBox["m", "3"]}], "-", 
            RowBox[{"82", " ", 
             SuperscriptBox["m", "4"]}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["m", "5"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "6"]}]}], ")"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["m", "3"], " ", 
          SuperscriptBox["n", "3"]}]], "-", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"448", "-", 
            RowBox[{"280", " ", "m"}], "-", 
            RowBox[{"60", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"22", " ", 
             SuperscriptBox["m", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["m", "4"]}]}], ")"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["n", "2"]}]], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"11", "+", 
            RowBox[{"2", " ", "m"}]}], ")"}]}], 
         RowBox[{"24", " ", "m", " ", "n"}]]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "72"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "m"}], ")"}]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "230504"}], "+", 
            RowBox[{"205700", " ", "m"}], "+", 
            RowBox[{"15234", " ", 
             SuperscriptBox["m", "2"]}], "-", 
            RowBox[{"36629", " ", 
             SuperscriptBox["m", "3"]}], "-", 
            RowBox[{"3884", " ", 
             SuperscriptBox["m", "4"]}], "+", 
            RowBox[{"1602", " ", 
             SuperscriptBox["m", "5"]}], "+", 
            RowBox[{"173", " ", 
             SuperscriptBox["m", "6"]}]}], ")"}]}], 
         RowBox[{"72", " ", 
          SuperscriptBox["m", "3"], " ", 
          SuperscriptBox["n", "3"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"20024", "-", 
            RowBox[{"11240", " ", "m"}], "-", 
            RowBox[{"2850", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"926", " ", 
             SuperscriptBox["m", "3"]}], "+", 
            RowBox[{"159", " ", 
             SuperscriptBox["m", "4"]}]}], ")"}]}], 
         RowBox[{"72", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["n", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "356"}], "+", 
            RowBox[{"86", " ", "m"}], "+", 
            RowBox[{"31", " ", 
             SuperscriptBox["m", "2"]}]}], ")"}]}], 
         RowBox[{"72", " ", "m", " ", "n"}]]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}]}], ",", 
    RowBox[{
     RowBox[{"m", " ", "n"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "24"]}], " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "32"}], "-", 
            RowBox[{"48", " ", "m"}], "-", 
            RowBox[{"384", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"184", " ", 
             SuperscriptBox["m", "3"]}], "+", 
            RowBox[{"908", " ", 
             SuperscriptBox["m", "4"]}], "+", 
            RowBox[{"500", " ", 
             SuperscriptBox["m", "5"]}], "+", 
            RowBox[{"127", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"23", " ", 
             SuperscriptBox["m", "7"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "8"]}]}], ")"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["m", "3"], " ", 
          SuperscriptBox["n", "3"]}]], "-", 
        FractionBox[
         RowBox[{"5", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"156", "+", 
            RowBox[{"136", " ", "m"}], "+", 
            RowBox[{"25", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["m", "3"]}]}], ")"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["n", "2"]}]], "+", 
        FractionBox[
         RowBox[{"5", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"9", " ", "m"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "2"]}]}], ")"}]}], 
         RowBox[{"24", " ", "n"}]]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "72"]}], " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"336", "-", 
          RowBox[{"576", " ", "m"}], "-", 
          RowBox[{"11448", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"3378", " ", 
           SuperscriptBox["m", "3"]}], "+", 
          RowBox[{"49511", " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"33779", " ", 
           SuperscriptBox["m", "5"]}], "+", 
          RowBox[{"9840", " ", 
           SuperscriptBox["m", "6"]}], "+", 
          RowBox[{"1775", " ", 
           SuperscriptBox["m", "7"]}], "+", 
          RowBox[{"173", " ", 
           SuperscriptBox["m", "8"]}]}], 
         RowBox[{"72", " ", 
          SuperscriptBox["m", "3"], " ", 
          SuperscriptBox["n", "3"]}]], "+", 
        FractionBox[
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"5298", "+", 
            RowBox[{"4898", " ", "m"}], "+", 
            RowBox[{"1085", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"159", " ", 
             SuperscriptBox["m", "3"]}]}], ")"}]}], 
         RowBox[{"72", " ", 
          SuperscriptBox["n", "2"]}]], "-", 
        FractionBox[
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"196", "+", 
            RowBox[{"117", " ", "m"}], "+", 
            RowBox[{"31", " ", 
             SuperscriptBox["m", "2"]}]}], ")"}]}], 
         RowBox[{"72", " ", "n"}]]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.708759524268692*^9, 3.708759527875265*^9}, {
   3.708759743988699*^9, 3.708759744425313*^9}, {3.7087601224261436`*^9, 
   3.708760122886292*^9}, 3.708761669710972*^9}]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{60, Automatic}, {Automatic, 4}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 28, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 343, 12, 64, "Section"],
Cell[926, 36, 905, 28, 58, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[1868, 69, 239, 7, 64, "Section"],
Cell[2110, 78, 441, 11, 31, "Text"],
Cell[2554, 91, 1249, 38, 56, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[3840, 134, 245, 7, 64, "Section"],
Cell[4088, 143, 441, 11, 31, "Text"],
Cell[4532, 156, 2754, 81, 190, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[7323, 242, 392, 13, 64, "Section"],
Cell[7718, 257, 3927, 109, 187, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[11682, 371, 436, 15, 64, "Section"],
Cell[12121, 388, 569, 16, 35, "Text"],
Cell[12693, 406, 8659, 247, 575, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


